Bootstrapping an NMHV amplitude through three loops

We extend the hexagon function bootstrap to the next-to-maximally-helicity-violating (NMHV) configuration for six-point scattering in planar ${\cal N}=4$ super-Yang-Mills theory at three loops. Constraints from the $\bar{Q}$ differential equation, from the operator product expansion (OPE) for Wilson loops with operator insertions, and from multi-Regge factorization, lead to a unique answer for the three-loop ratio function. The three-loop result also predicts additional terms in the OPE expansion, as well as the behavior of NMHV amplitudes in the multi-Regge limit at one higher logarithmic accuracy (NNLL) than was used as input. Both predictions are in agreement with recent results from the flux-tube approach. We also study the multi-particle factorization of multi-loop amplitudes for the first time. We find that the function controlling this factorization is purely logarithmic through three loops. We show that a function $U$, which is closely related to the parity-even part of the ratio function $V$, is remarkably simple; only five of the nine possible final entries in its symbol are non-vanishing. We study the analytic and numerical behavior of both the parity-even and parity-odd parts of the ratio function on simple lines traversing the space of cross ratios $(u,v,w)$, as well as on a few two-dimensional planes. Finally, we present an empirical formula for $V$ in terms of elements of the coproduct of the six-gluon MHV remainder function $R_6$ at one higher loop, which works through three loops for $V$ (four loops for $R_6$).

==> anc/NMHV1111T2.m <==
(* ::Package:: *)

(****************************************************************)
(*  This file contains the near-collinear expansion of the      *)
(*  (1111) component of the ratio function expanded to order    *)
(*  T^2 through three loops, denoted as follows:                *)
(*                                                              *)
(*  NMHV31111T2 = P_NMHV^{(3)}                                  *)
(*  NMHV21111T2 = P_NMHV^{(2)}                                  *)
(*  NMHV11111T2 = P_NMHV^{(1)}                                  *)
(*                                                              *)
(*  We use the variables S, F, and T, which are related to      *)
(*  the cross ratios u, v, and w, by,                           *)
(*                                                              *)
(*  u = F/(F+F*S^2+S*T+F^2*S*T+F*T^2),                          *)
(*  v = (F*S^2)/((1+T^2)*(F+F*S^2+S*T+F^2*S*T+F*T^2)),          *)
(*  w = T^2/(1+T^2) .                                           *)
(*                                                              *)
(*  The variables yu, yv, and yw, are related by,               *)
(*                                                              *)
(*  yu = (F+S*T+F*T^2)/(F*(1+F*S*T+T^2)),                       *)
(*  yv = (F*S+T)/(F*(S+F*T)),                                   *)
(*  yw = ((S+F*T)*(1+F*S*T+T^2))/((F*S+T)*(F+S*T+F*T^2)) .      *)
(*                                                              *)
(*  We denote by HPL[{w1,...,wn},z] the harmonic polylogarithm  *)
(*  with weight vector {w1,...,wn} and argument z.              *)
(****************************************************************)


NMHV31111T2=(-1)*T*(HPL[{0},S^2]*(HPL[{1},(-1)*S^2]*(HPL[{2},(-1)*S^2]*((1/4)*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)+(-(1/2))*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Log[T]+(15/8)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2]+(5/2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^2)+HPL[{3},(-1)*S^2]*((1/4)*F*(1/S)*(1+S^2)+(-(1/2))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+HPL[{2,1},(-1)*S^2]*((-(1/2))*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)+6*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+Log[T]*((-3)*(1/F)*(1+2*F^2)*(1/S)*(1+S^2)+(-(1/4))*(1/F)*(4+19*F^2)*(1/S)*(1+S^2)*Zeta[2])+Log[T]^2*((1/2)*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)+(13/4)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+(-1)*F*(1/S)*(1+S^2)*Log[T]^3+(1/4)*(1/F)*(1/S)*(1+S^2)*Zeta[3]+(3/2)*(1/F)*(2+3*F^2)*(1/S)*(1+S^2)+(-3)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{3,1},(-1)*S^2]+(1/8)*(1/F)*(8+23*F^2)*(1/S)*(1+S^2)*Zeta[2]+(1/4)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{4},(-1)*S^2]+(5/8)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2},(-1)*S^2]^2+6*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,1,1},(-1)*S^2]+(113/16)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[4])+HPL[{1},(-1)*S^2]^2*(HPL[{2},(-1)*S^2]*((1/4)*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)+(-3)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+Log[T]*((-(3/2))*(1/F)*(1+3*F^2)*(1/S)*(1+S^2)+(-(19/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+(3/2)*(1/F)*(1+2*F^2)*(1/S)*(1+S^2)+(-3)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,1},(-1)*S^2]+(-1)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^3+(1/8)*(1/F)*(4+19*F^2)*(1/S)*(1+S^2)*Zeta[2]+(1/4)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{3},(-1)*S^2]+(1/2)*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Log[T]^2)+HPL[{1},(-1)*S^2]^3*((1/2)*(1/F)*(1+3*F^2)*(1/S)*(1+S^2)+F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2},(-1)*S^2]+(-(1/2))*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)*Log[T]+(19/12)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2]+2*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^2)+HPL[{1},(-1)*S^2]^4*((1/8)*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+HPL[{2},(-1)*S^2]*(Log[T]*((-(1/4))*(1/F)*(1/S)*(2+F^2+2*S^2+13*F^2*S^2)+(-(15/4))*F*S^3*(1/(1+S^2))*Zeta[2])+(3/8)*(1/F)*(1/S)*(1+F^2+S^2+5*F^2*S^2)+(-(5/2))*F*(1/S)*(1/(1+S^2))*HPL[{2,1},(-1)*S^2]+(-1)*F*S^3*(1/(1+S^2))*Log[T]^3+(-(1/4))*F*(1/S)*(1/(1+S^2))*HPL[{3},(-1)*S^2]+(1/8)*(1/F)*(1/S)*(1+S^2+15*F^2*S^2)*Zeta[2]+(1/4)*(1/F)*(1/S)*(1+S^2+10*F^2*S^2)*Log[T]^2+(1/4)*F*(1/S)*(1/(1+S^2))*Zeta[3])+HPL[{2},(-1)*S^2]^2*((1/16)*(1/F)*(1/S)*(1+S^2+10*F^2*S^2)+(-(5/4))*F*S^3*(1/(1+S^2))*Log[T])+HPL[{3},(-1)*S^2]*((1/8)*(1/F)*(1/S)*(2*S^2+3*F^2+F^2*S^2)+(-(1/4))*(1/F)*(1/S)*(1+S^2+2*F^2)*Log[T]+(1/4)*F*(1/S)*(1/(1+S^2))*Zeta[2]+(1/2)*F*(1/S)*(1/(1+S^2))*Log[T]^2)+HPL[{4},(-1)*S^2]*((1/8)*(1/F)*(1/S)*(-3+(-3)*S^2+2*F^2*S^2)+(-(1/2))*F*S^3*(1/(1+S^2))*Log[T])+HPL[{2,1},(-1)*S^2]*((-(1/4))*(1/F)*(1/S)*(2+2*S^2+13*F^2+F^2*S^2)+(-5)*F*(1/S)*(1/(1+S^2))*Log[T]^2+(-(15/4))*F*(1/S)*(1/(1+S^2))*Zeta[2]+(1/2)*(1/F)*(1/S)*(1+S^2+12*F^2)*Log[T])+HPL[{3,1},(-1)*S^2]*((-3)*F*S+6*F*S^3*(1/(1+S^2))*Log[T])+HPL[{2,1,1},(-1)*S^2]*((1/2)*(1/F)*(1/S)*(1+S^2+12*F^2*S^2)+(-12)*F*S^3*(1/(1+S^2))*Log[T])+Log[T]*((-3)*(1/F)*(2+3*F^2)*S+(-(113/8))*F*S^3*(1/(1+S^2))*Zeta[4]+(-(1/4))*(1/F)*(8+23*F^2)*S*Zeta[2])+Log[T]^2*((3/2)*(1/F)*(1+3*F^2)*S+(13/4)*F*S*Zeta[2]+(-(1/2))*F*S^3*(1/(1+S^2))*Zeta[3])+Log[T]^3*((-1)*F*S+(-(1/6))*F*S^3*(1/(1+S^2))*Zeta[2])+Zeta[2]*((1/8)*(1/F)*(19+31*F^2)*S+F*S^3*(1/(1+S^2))*Zeta[3])+(1/4)*(1/F)*S*Zeta[3]+(15/2)*(1/F)*(1+F^2)*S+F*(1/S)*(1/(1+S^2))*HPL[{4,1},(-1)*S^2]+(-12)*F*(1/S)*(1/(1+S^2))*HPL[{2,1,1,1},(-1)*S^2]+(-(3/4))*F*(1/S)*(1/(1+S^2))*HPL[{5},(-1)*S^2]+(1/16)*(1/F)*(44+113*F^2)*S*Zeta[4]+(1/2)*F*(1/S)*(1/(1+S^2))*HPL[{3,2},(-1)*S^2]+2*F*S^3*(1/(1+S^2))*Zeta[5]+5*F*(1/S)*(1/(1+S^2))*HPL[{2,2,1},(-1)*S^2]+16*F*(1/S)*(1/(1+S^2))*HPL[{3,1,1},(-1)*S^2]+(1/4)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{1},(-1)*S^2]^5)+HPL[{0},S^2]^2*(HPL[{1},(-1)*S^2]*(HPL[{2},(-1)*S^2]*((1/16)*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)+(-(5/8))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+Log[T]*((-(1/8))*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)+(-(9/8))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+(3/16)*(1/F)*(1+3*F^2)*(1/S)*(1+S^2)+(-(5/8))*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,1},(-1)*S^2]+(-(1/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^3+(1/16)*(1/F)*(1+9*F^2)*(1/S)*(1+S^2)*Zeta[2]+(1/8)*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)*Log[T]^2+(1/8)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[3])+HPL[{1},(-1)*S^2]^2*((1/16)*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)+(-(1/8))*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Log[T]+(5/16)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2},(-1)*S^2]+(9/16)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2]+(5/8)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^2)+HPL[{1},(-1)*S^2]^3*((1/24)*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)+(-(1/2))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+HPL[{2},(-1)*S^2]*((-(5/8))*F*S*Log[T]+(1/16)*(1/F)*(1+5*F^2)*S+(1/2)*F*S^3*(1/(1+S^2))*Log[T]^2+(1/2)*F*S^3*(1/(1+S^2))*Zeta[2])+HPL[{2,1},(-1)*S^2]*((-(1/8))*(1/F)*(1/S)*(1+S^2+5*F^2)+(5/4)*F*(1/S)*(1/(1+S^2))*Log[T])+Log[T]*((-(3/4))*F*S+(-(9/8))*F*S*Zeta[2]+(-(1/4))*F*S^3*(1/(1+S^2))*Zeta[3])+Log[T]^2*((1/8)*(1/F)*(1+5*F^2)*S+F*S^3*(1/(1+S^2))*Zeta[2])+(-(1/4))*F*S*Log[T]^3+(1/8)*F*S*Zeta[3]+(-(1/2))*F*S^3*(1/(1+S^2))*HPL[{3,1},(-1)*S^2]+(1/8)*F*S^3*(1/(1+S^2))*HPL[{2},(-1)*S^2]^2+(3/16)*(1/F)*(-1+3*F^2)*S*Zeta[2]+(3/8)*(-1+F)*(1/F)*(1+F)*S+(5/4)*F*S^3*(1/(1+S^2))*HPL[{2,1,1},(-1)*S^2]+(21/16)*F*S^3*(1/(1+S^2))*Zeta[4]+(1/8)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{1},(-1)*S^2]^4)+HPL[{0},S^2]^3*(HPL[{1},(-1)*S^2]*((1/48)*F*(1/S)*(1+S^2)+(-(1/24))*F*(1/S)*(1+S^2)*Log[T]+(1/48)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2},(-1)*S^2]+(1/48)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2]+(1/24)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^2)+HPL[{1},(-1)*S^2]^2*((1/48)*F*(1/S)*(1+S^2)+(-(1/24))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+HPL[{2},(-1)*S^2]*((1/48)*F*S+(-(1/24))*F*S^3*(1/(1+S^2))*Log[T])+Log[T]*((-(1/24))*F*S+(-(1/24))*F*S^3*(1/(1+S^2))*Zeta[2])+(1/48)*(1/F)*(1+F^2)*S+(1/48)*F*S*Zeta[2]+(1/24)*F*S*Log[T]^2+(-(1/24))*F*(1/S)*(1/(1+S^2))*HPL[{2,1},(-1)*S^2]+(-(1/36))*F*S^3*(1/(1+S^2))*Log[T]^3+(1/8)*F*S^3*(1/(1+S^2))*Zeta[3]+(1/72)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{1},(-1)*S^2]^3)+HPL[{1},(-1)*S^2]*(HPL[{2},(-1)*S^2]*((-(5/2))*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,1},(-1)*S^2]+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{3},(-1)*S^2]+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[3]+(1/8)*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)*Zeta[2]+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]*Zeta[2])+HPL[{2},(-1)*S^2]^2*((1/8)*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+HPL[{3},(-1)*S^2]*((-(5/4))*F*(1/S)*(1+S^2)+(5/2)*F*(1/S)*(1+S^2)*Log[T]+(-(5/2))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^2+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+Log[T]*((-3)*(1/F)*(2+3*F^2)*(1/S)*(1+S^2)+(-(91/8))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[4]+(-(3/4))*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)*Zeta[2]+(1/2)*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Zeta[3])+Log[T]^2*((3/2)*(1/F)*(1+3*F^2)*(1/S)*(1+S^2)+(-(5/2))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[3]+(1/4)*(1/F)*(1+13*F^2)*(1/S)*(1+S^2)*Zeta[2])+Log[T]^3*((-1)*F*(1/S)*(1+S^2)+(-(1/2))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+Zeta[2]*((9/8)*(1/F)*(1+3*F^2)*(1/S)*(1+S^2)+(-1)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[3])+(-(1/2))*(1/F)*(1/S)*(1+S^2)*HPL[{3,1},(-1)*S^2]+(1/2)*(1/F)*(1/S)*(1+S^2)*HPL[{4},(-1)*S^2]+(15/2)*(1/F)*(1+F^2)*(1/S)*(1+S^2)+(-2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[5]+(-(1/4))*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)*Zeta[3]+(1/16)*(1/F)*(5+91*F^2)*(1/S)*(1+S^2)*Zeta[4]+(5/4)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{5},(-1)*S^2]+(5/2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{3,2},(-1)*S^2]+5*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,2,1},(-1)*S^2]+(15/2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{4,1},(-1)*S^2]+10*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{3,1,1},(-1)*S^2]+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,1},(-1)*S^2]*Zeta[2])+HPL[{1},(-1)*S^2]^2*(HPL[{3},(-1)*S^2]*((-(5/4))*F*(1/S)*(1+S^2)+(5/2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+Log[T]*((-3)*(1/F)*(1+2*F^2)*(1/S)*(1+S^2)+(-(3/4))*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Zeta[2]+3*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[3])+Log[T]^2*((1/2)*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)+(13/4)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+(-1)*F*(1/S)*(1+S^2)*Log[T]^3+(3/2)*(1/F)*(2+3*F^2)*(1/S)*(1+S^2)+(-(1/4))*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Zeta[3]+(3/8)*(1/F)*(2+7*F^2)*(1/S)*(1+S^2)*Zeta[2]+(5/8)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2},(-1)*S^2]^2+(91/16)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[4]+(5/8)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2},(-1)*S^2]*Zeta[2])+HPL[{1},(-1)*S^2]^3*(Log[T]*((-1)*(1/F)*(1+3*F^2)*(1/S)*(1+S^2)+(-3)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+(1/F)*(1+2*F^2)*(1/S)*(1+S^2)+(-1)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[3]+(-(5/6))*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{3},(-1)*S^2]+(-(2/3))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^3+(1/4)*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Zeta[2]+(1/3)*(1/F)*(1+6*F^2)*(1/S)*(1+S^2)*Log[T]^2)+HPL[{1},(-1)*S^2]^4*((1/4)*(1/F)*(1+3*F^2)*(1/S)*(1+S^2)+F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^2+(-(1/4))*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)*Log[T]+(3/4)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Zeta[2])+HPL[{1},(-1)*S^2]^5*((1/20)*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)+(-(1/2))*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+HPL[{2},(-1)*S^2]*(HPL[{3},(-1)*S^2]*((-(1/4))*(1/F)*(1/S)*(1+S^2+5*F^2*S^2)+(5/2)*F*S^3*(1/(1+S^2))*Log[T])+HPL[{2,1},(-1)*S^2]*((-(1/4))*(1/F)*(2+5*F^2)*(1/S)*(1+S^2)+(5/2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+Log[T]*((-(3/2))*F*(-1+S)*(1/S)*(1+S)+(-(5/4))*F*(1/S)*(-1+2*S^2)*Zeta[2]+(5/2)*F*S^3*(1/(1+S^2))*Zeta[3])+Log[T]^2*(F*(1/S)*(1/(1+S^2))*(-1+2*S^4)*Zeta[2]+(1/4)*(1/F)*(1+5*F^2)*(-1+S)*(1/S)*(1+S))+(-(1/4))*(1/F)*(1/S)*(1+S^2+5*F^2*S^2)*Zeta[3]+(1/2)*F*(1/S)*(1/(1+S^2))*HPL[{4},(-1)*S^2]+(-(1/2))*F*(-1+S)*(1/S)*(1+S)*Log[T]^3+(-(1/2))*F*(1/S)*(1/(1+S^2))*(3+2*S^4)*HPL[{3,1},(-1)*S^2]+(1/8)*(1/F)*(1+5*F^2)*(1/S)*(-1+2*S^2)*Zeta[2]+(1/8)*F*(1/S)*(1/(1+S^2))*(-11+32*S^4)*Zeta[4]+(5/2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,1,1},(-1)*S^2]+(3/4)*(-1+F)*(1/F)*(1+F)*(-1+S)*(1/S)*(1+S))+HPL[{2},(-1)*S^2]^2*((-(5/8))*F*(1/S)*(1+S^2)*Log[T]+(1/16)*(1/F)*(1+5*F^2)*(1/S)*(1+S^2)+(1/4)*F*(1/S)*(1/(1+S^2))*(1+2*S^4)*Zeta[2]+(1/2)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T]^2)+HPL[{3},(-1)*S^2]*(Log[T]*((1/4)*F*(1/S)*(-1+11*S^2)+(5/2)*F*S^3*(1/(1+S^2))*Zeta[2])+(-(1/8))*(1/F)*(1/S)*(-7+(-7)*S^2+(-1)*F^2+11*F^2*S^2)+(-(1/2))*(1/F)*(1/S)*(1+S^2+5*F^2*S^2)*Log[T]^2+(-(1/2))*F*(1/S)*(1/(1+S^2))*Zeta[3]+(-(1/4))*(1/F)*(1/S)*(1+S^2+5*F^2*S^2)*Zeta[2]+(5/2)*F*(1/S)*(1/(1+S^2))*HPL[{2,1},(-1)*S^2]+(1/3)*F*(1/S)*(1/(1+S^2))*(1+(-2)*S+2*S^2)*(1+2*S+2*S^2)*Log[T]^3)+HPL[{4},(-1)*S^2]*((1/8)*(1/F)*(1/S)*(9+(-5)*S^2+(-1)*F^2+F^2*S^2)+(-1)*F*(1/S)*(1/(1+S^2))*Log[T]^2+(-(1/2))*F*(1/S)*(1/(1+S^2))*Zeta[2]+(-(1/4))*F*(-1+S)*(1/S)*(1+S)*Log[T])+HPL[{5},(-1)*S^2]*((1/4)*(1/F)*(1/S)*(9+3*F^2+9*S^2+2*F^2*S^2)+(-(1/2))*F*(1/S)*(1/(1+S^2))*(3+2*S^4)*Log[T])+HPL[{2,1},(-1)*S^2]*(Log[T]*((-3)*F*(-1+S)*(1/S)*(1+S)+(-(5/2))*F*(1/S)*(1/(1+S^2))*(-2+S^4)*Zeta[2])+(1/4)*(1/F)*(1/S)*(-1+(-10)*F^2+(-1)*S^2+5*F^2*S^2)*Zeta[2]+(3/2)*F*(-1+S)*(1/S)*(1+S)+(5/2)*F*(1/S)*(1/(1+S^2))*Zeta[3]+(-1)*F*(-1+S)*(1/S)*(1+S)*Log[T]^3+(5/2)*F*(-1+S)*(1/S)*(1+S)*Log[T]^2)+HPL[{3,1},(-1)*S^2]*((-(1/4))*(1/F)*(1/S)*(1+S^2+(-6)*F^2+6*F^2*S^2)+(-1)*F*(1/S)*(1/(1+S^2))*(-3+2*S^4)*Log[T]^2+(-(1/2))*F*(1/S)*(1/(1+S^2))*(-3+4*S^4)*Zeta[2]+3*F*(-1+S)*(1/S)*(1+S)*Log[T])+HPL[{3,2},(-1)*S^2]*((1/2)*(1/F)*(1/S)*(1+S^2+5*F^2*S^2)+(-5)*F*S^3*(1/(1+S^2))*Log[T])+HPL[{4,1},(-1)*S^2]*((1/4)*(1/F)*(1/S)*(2+(-1)*F^2+2*S^2+31*F^2*S^2)+(-(1/2))*F*(1/S)*(1/(1+S^2))*(-1+31*S^4)*Log[T])+HPL[{2,1,1},(-1)*S^2]*(3*F*(-1+S)*(1/S)*(1+S)+(-6)*F*(-1+S)*(1/S)*(1+S)*Log[T]+(5/2)*F*(1/S)*(1/(1+S^2))*(-1+2*S^4)*Zeta[2]+5*F*(-1+S)*(1/S)*(1+S)*Log[T]^2)+HPL[{2,2,1},(-1)*S^2]*((1/2)*(1/F)*(2+5*F^2)*(1/S)*(1+S^2)+(-5)*F*(1/S)*(1/(1+S^2))*(1+S^4)*Log[T])+HPL[{3,1,1},(-1)*S^2]*((1/F)*(1/S)*(3+3*S^2+8*F^2+2*F^2*S^2)+(-4)*F*(1/S)*(1/(1+S^2))*(2+S^2+(-2)*S)*(2+S^2+2*S)*Log[T])+HPL[{2,1,1,1},(-1)*S^2]*(6*F*(-1+S)*(1/S)*(1+S)+(-12)*F*(-1+S)*(1/S)*(1+S)*Log[T])+Log[T]*(Zeta[2]*((-(3/2))*F*S+2*F*S^3*(1/(1+S^2))*Zeta[3])+(-(47/8))*F*S*Zeta[4]+3*F*S*Zeta[3]+4*F*S^3*(1/(1+S^2))*Zeta[5])+Log[T]^2*((-(5/2))*F*S*Zeta[3]+(1/4)*(1/F)*(1+5*F^2)*S*Zeta[2]+(21/4)*F*S^3*(1/(1+S^2))*Zeta[4])+Log[T]^3*((-(1/2))*F*S*Zeta[2]+F*S^3*(1/(1+S^2))*Zeta[3])+Zeta[2]*((-1)*F*S*Zeta[3]+(3/4)*(-1+F)*(1/F)*(1+F)*S)+(-2)*F*S*Zeta[5]+(-(3/2))*F*S*Zeta[3]+(-(1/2))*F*S^3*(1/(1+S^2))*Zeta[3]^2+(-(1/4))*F*(1/S)*(1/(1+S^2))*HPL[{3},(-1)*S^2]^2+(1/16)*(1/F)*(-17+47*F^2)*S*Zeta[4]+(77/16)*F*S^3*(1/(1+S^2))*Zeta[6]+F*(1/S)*(1/(1+S^2))*(5+2*S^4)*HPL[{6},(-1)*S^2]+(-6)*F*(-1+S)*(1/S)*(1+S)*HPL[{3,1,1,1},(-1)*S^2]+(-(5/4))*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{2,1},(-1)*S^2]^2+(-(1/2))*F*(1/S)*(1/(1+S^2))*(4+3*S^4)*HPL[{5,1},(-1)*S^2]+(1/12)*F*(-1+S)*(1/S)*(1+S)*HPL[{2},(-1)*S^2]^3+(1/12)*F*(1/S)*(1/(1+S^2))*(1+S^4)*HPL[{1},(-1)*S^2]^6+2*F*(-1+S)*(1/S)*(1+S)*HPL[{3,2,1},(-1)*S^2]+(13/2)*F*(-1+S)*(1/S)*(1+S)*HPL[{4,1,1},(-1)*S^2]+12*F*(-1+S)*(1/S)*(1+S)*HPL[{2,1,1,1,1},(-1)*S^2])+(-1)*T^2*(HPL[{0},S^2]*(HPL[{1},(-1)*S^2]*(HPL[{2},(-1)*S^2]*((-(5/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+(-(15/8))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(-(1/8))*(1/F^2)*(1/S^2)*(1+S^2)*(1+S^2+13*F^4+(-2)*F^2*S^2+11*F^4*S^2)+(1/4)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+2*S^2+2*S^4+2*S^6+11*F^4+(-36)*F^2*S^4+(-2)*F^2*S^8+3*F^2*S^6+7*F^2*S^2+9*F^4*S^8+34*F^4*S^4+49*F^4*S^6+53*F^4*S^2)*Log[T])+HPL[{3},(-1)*S^2]*((1/8)*(1/S^2)*(1/(1+S^2)^2)*(2+(-1)*F^2+2*S^6+2*S^8+4*S^2+10*S^4+F^2*S^8+(-6)*F^2*S^2+(-4)*F^2*S^6+(-2)*F^2*S^4)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+HPL[{2,1},(-1)*S^2]*((-6)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]+(1/4)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^2+2*S^2+2*S^4+2*S^6+9*F^4+(-36)*F^2*S^4+3*F^2*S^2+7*F^2*S^6+11*F^4*S^8+34*F^4*S^4+49*F^4*S^2+53*F^4*S^6))+Log[T]*((-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(-4+(-29)*F^4+4*S^2+12*S^6+20*S^4+(-75)*F^4*S^2+(-51)*F^4*S^4+11*F^4*S^6+28*F^2*S^2+56*F^2*S^6+68*F^2*S^4)+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(4+4*S^8+8*S^2+8*S^4+8*S^6+29*F^4+(-124)*F^2*S^4+(-18)*F^2*S^8+(-8)*F^2*S^6+18*F^2*S^2+21*F^4*S^8+96*F^4*S^4+146*F^4*S^6+152*F^4*S^2)*Zeta[2])+Log[T]^2*((-(13/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(1/4)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(-1+(-11)*F^4+(-3)*S^2+(-3)*S^4+(-1)*S^6+F^4*S^6+(-29)*F^4*S^2+(-25)*F^4*S^4+4*F^2*S^2+8*F^2*S^4+12*F^2*S^6))+(1/32)*(1/F^2)*(1/S^2)*(-12+(-69)*F^4+56*S^2+68*S^4+(-130)*F^4*S^2+11*F^4*S^4+88*F^2*S^2+160*F^2*S^4)+(-(113/16))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[4]+(-6)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2,1,1},(-1)*S^2]+(-(5/8))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2},(-1)*S^2]^2+(-(1/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{4},(-1)*S^2]+(-(1/32))*(1/F^2)*(1/S^2)*(8+(-8)*S^4+53*F^4+(-52)*F^2*S^4+(-20)*F^2*S^2+47*F^4*S^4+132*F^4*S^2)*Zeta[2]+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(S^2+S^6+(-6)*S^4+2*F^2+2*F^2*S^8+6*F^2*S^4+9*F^2*S^2+9*F^2*S^6)*Log[T]^3+3*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{3,1},(-1)*S^2]+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(-1+(-1)*S^2+(-1)*S^4+(-1)*S^6+2*F^4+(-4)*F^2*S^2+(-2)*F^4*S^2+2*F^2*S^4+2*F^4*S^4)*Zeta[3])+HPL[{1},(-1)*S^2]^2*(HPL[{2},(-1)*S^2]*((-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^2+2*S^2+2*S^4+2*S^6+9*F^4+(-38)*F^2*S^4+(-2)*F^2*S^8+3*F^2*S^2+3*F^2*S^6+9*F^4*S^8+32*F^4*S^4+49*F^4*S^2+49*F^4*S^6)+3*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+Log[T]*((-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(1+(-11)*F^4+5*S^6+7*S^2+11*S^4+20*F^2+(-49)*F^4*S^2+(-41)*F^4*S^4+5*F^4*S^6+40*F^2*S^6+48*F^2*S^2+60*F^2*S^4)+(19/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2])+(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^3+(-(1/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{3},(-1)*S^2]+(1/16)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(4+(-9)*F^4+12*S^6+20*S^2+28*F^2+28*S^4+(-43)*F^4*S^2+(-39)*F^4*S^4+11*F^4*S^6+56*F^2*S^6+76*F^2*S^2+88*F^2*S^4)+3*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2,1},(-1)*S^2]+(-(1/4))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-4)*F^2+2*S^2+2*S^4+2*S^6+7*F^4+(-46)*F^2*S^4+(-8)*F^2*S^8+(-7)*F^2*S^6+(-3)*F^2*S^2+3*F^4*S^8+24*F^4*S^4+39*F^4*S^6+43*F^4*S^2)*Log[T]^2+(-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(4+(-8)*F^2+4*S^8+8*S^2+8*S^4+8*S^6+21*F^4+(-132)*F^2*S^4+(-18)*F^2*S^8+(-8)*F^2*S^6+2*F^2*S^2+21*F^4*S^8+88*F^4*S^4+136*F^4*S^2+146*F^4*S^6)*Zeta[2])+HPL[{1},(-1)*S^2]^3*((1/24)*(1/F^2)*(1/S^2)*(3+(-3)*F^4+7*S^4+10*S^2+30*F^2+(-34)*F^4*S^2+5*F^4*S^4+36*F^2*S^2+42*F^2*S^4)+(-2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+(-(19/12))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(-1)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2},(-1)*S^2]+(1/12)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(3+(-18)*F^2+3*S^8+6*S^2+6*S^4+6*S^6+9*F^4+F^4*S^8+(-128)*F^2*S^4+(-28)*F^2*S^6+(-26)*F^2*S^8+(-24)*F^2*S^2+46*F^4*S^4+86*F^4*S^6+90*F^4*S^2)*Log[T])+HPL[{1},(-1)*S^2]^4*((1/48)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-3+(-6)*S^2+(-6)*S^4+(-6)*S^6+(-5)*F^4+(-3)*S^8+22*F^2+F^4*S^8+(-82)*F^4*S^2+(-82)*F^4*S^6+(-40)*F^4*S^4+28*F^2*S^8+32*F^2*S^2+32*F^2*S^6+134*F^2*S^4)+(5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+HPL[{2},(-1)*S^2]*(Log[T]*((1/16)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(2+2*S^6+3*F^4+6*S^2+6*S^4+(-4)*F^2*S^6+4*F^2*S^4+45*F^4*S^6+55*F^4*S^2+105*F^4*S^4)+(15/4)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2])+S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T]^3+(-(1/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Zeta[3]+(-(1/64))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(13+15*S^6+25*S^2+27*S^4+29*F^4+(-16)*F^2*S^2+99*F^4*S^6+157*F^4*S^2+243*F^4*S^4)+(1/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{3},(-1)*S^2]+(5/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{2,1},(-1)*S^2]+(-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-26)*F^2*S^4+(-2)*F^2*S^8+4*F^2*S^2+8*F^2*S^6+18*F^4*S^8+20*F^4*S^2+32*F^4*S^4+68*F^4*S^6)*Log[T]^2+(-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-46)*F^2*S^4+(-4)*F^2*S^8+4*F^2*S^2+6*F^2*S^6+30*F^4*S^2+31*F^4*S^8+47*F^4*S^4+106*F^4*S^6)*Zeta[2])+HPL[{2},(-1)*S^2]^2*((-(1/32))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-30)*F^2*S^4+(-2)*F^2*S^8+8*F^2*S^6+16*F^4*S^2+18*F^4*S^8+28*F^4*S^4+68*F^4*S^6)+(5/4)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+HPL[{3},(-1)*S^2]*((1/32)*(1/F^2)*(1/S^2)*(-4+(-17)*F^4+14*S^4+16*S^2+F^4*S^4+4*F^4*S^2+20*F^2*S^4+32*F^2*S^2)+(-(1/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Log[T]^2+(-(1/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Zeta[2]+(-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-1+(-4)*F^4+(-2)*S^2+(-2)*S^4+(-2)*S^6+(-1)*S^8+(-12)*F^4*S^2+2*F^2*S^8+4*F^2*S^6+4*F^4*S^6+4*F^4*S^8+10*F^2*S^4)*Log[T])+HPL[{4},(-1)*S^2]*((-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-3+(-6)*S^2+(-6)*S^4+(-6)*S^6+(-3)*S^8+6*F^4+(-18)*F^2*S^4+(-12)*F^2*S^2+(-2)*F^2*S^8+2*F^4*S^8+4*F^4*S^2+12*F^4*S^6)+(1/2)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+HPL[{2,1},(-1)*S^2]*((1/16)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(2+2*S^6+6*S^2+6*S^4+49*F^4+(-4)*F^2*S^4+4*F^2*S^6+7*F^4*S^6+51*F^4*S^4+101*F^4*S^2)+(15/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Zeta[2]+5*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Log[T]^2+(-(1/4))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+2*S^2+2*S^4+2*S^6+24*F^4+(-36)*F^2*S^4+2*F^2*S^8+4*F^2*S^6+10*F^2*S^2+24*F^4*S^6+34*F^4*S^4+82*F^4*S^2)*Log[T])+HPL[{3,1},(-1)*S^2]*((1/2)*(1/(1+S^2)^2)*((-9)*S^2+(-1)*S^6+2*S^4+6*F^2+5*F^2*S^6+9*F^2*S^2+20*F^2*S^4)+(-6)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+HPL[{2,1,1},(-1)*S^2]*((-(1/4))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-32)*F^2*S^4+(-2)*F^2*S^8+4*F^2*S^2+10*F^2*S^6+22*F^4*S^8+24*F^4*S^2+38*F^4*S^4+82*F^4*S^6)+12*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+Log[T]*((3/16)*(1/F^2)*(1/(1+S^2))*(4+4*S^4+8*S^2+23*F^4+23*F^4*S^4+24*F^2*S^2+70*F^4*S^2)+(1/16)*(1/F^2)*(1/(1+S^2))*(8+8*S^4+16*S^2+58*F^4+(-4)*F^2*S^4+28*F^2*S^2+79*F^4*S^4+169*F^4*S^2)*Zeta[2]+(1/2)*(1+F^2)*S^4*(1/(1+S^2))*Zeta[3]+(113/8)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[4])+Log[T]^2*((-(3/8))*(1/F^2)*(1/(1+S^2))*(1+S^4+2*S^2+8*F^4+4*F^2*S^2+8*F^4*S^4+20*F^4*S^2)+(-(1/8))*(1/(1+S^2)^2)*((-44)*S^2+(-2)*S^6+6*S^4+26*F^2+29*F^2*S^6+39*F^2*S^2+94*F^2*S^4)*Zeta[2]+(1/2)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3])+Log[T]^3*(F^2*(1+S^2)+(1/6)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2])+Zeta[2]*((-(1/64))*(1/F^2)*(1/(1+S^2))*(20+23*S^4+43*S^2+114*F^4+112*F^2*S^2+171*F^4*S^4+397*F^4*S^2)+(-1)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3])+(-(3/64))*(1/F^2)*(1/(1+S^2))*(11+11*S^4+22*S^2+59*F^4+59*F^4*S^4+96*F^2*S^2+214*F^4*S^2)+(-16)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{3,1,1},(-1)*S^2]+(-5)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{2,2,1},(-1)*S^2]+(-2)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[5]+(-1)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{4,1},(-1)*S^2]+(-(1/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{3,2},(-1)*S^2]+(-(1/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^5+(-(1/16))*(1/F^2)*(1/(1+S^2))*(2+S^2+(-1)*S^4+4*F^2*S^4+4*F^4*S^2+8*F^2*S^2)*Zeta[3]+(-(1/32))*(1/F^2)*(1/(1+S^2)^2)*(44*S^2+44*S^6+88*S^4+226*F^4+(-320)*F^2*S^2+(-10)*F^2*S^6+122*F^2*S^4+197*F^4*S^6+339*F^4*S^2+762*F^4*S^4)*Zeta[4]+(3/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{5},(-1)*S^2]+12*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{2,1,1,1},(-1)*S^2])+HPL[{0},S^2]^2*(HPL[{1},(-1)*S^2]*(HPL[{2},(-1)*S^2]*((-(1/32))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+2*S^2+2*S^4+2*S^6+5*F^4+(-38)*F^2*S^4+(-10)*F^2*S^6+(-10)*F^2*S^8+2*F^2*S^2+3*F^4*S^8+20*F^4*S^4+32*F^4*S^2+36*F^4*S^6)+(5/8)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+Log[T]*((-(1/32))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(3*F^4+12*S^2+12*S^6+24*S^4+(-3)*F^4*S^4+3*F^4*S^2+29*F^4*S^6+52*F^2*S^2+84*F^2*S^6+104*F^2*S^4)+(9/8)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2])+(-(1/8))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[3]+(1/128)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(9+35*F^4+43*S^6+61*S^2+95*S^4+5*F^4*S^4+77*F^4*S^6+91*F^4*S^2+168*F^2*S^2+224*F^2*S^6+264*F^2*S^4)+(1/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^3+(5/8)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2,1},(-1)*S^2]+(-(1/32))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+F^4+S^8+2*S^2+2*S^4+2*S^6+(-78)*F^2*S^4+(-34)*F^2*S^6+(-26)*F^2*S^8+2*F^2*S^2+7*F^4*S^8+28*F^4*S^4+40*F^4*S^2+68*F^4*S^6)*Zeta[2]+(1/16)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-1+(-5)*F^4+(-2)*S^2+(-2)*S^4+(-2)*S^6+(-1)*S^8+(-32)*F^4*S^2+(-20)*F^4*S^6+(-12)*F^4*S^4+(-2)*F^2*S^2+5*F^4*S^8+18*F^2*S^8+26*F^2*S^6+46*F^2*S^4)*Log[T]^2)+HPL[{1},(-1)*S^2]^2*((1/64)*(1/F^2)*(1/S^2)*(12*S^2+12*S^4+20*F^2+23*F^4+(-12)*F^4*S^2+13*F^4*S^4+40*F^2*S^2+68*F^2*S^4)+(-(5/8))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+(-(9/16))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(-(5/16))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2},(-1)*S^2]+(-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-1+(-2)*S^2+(-2)*S^4+(-2)*S^6+(-1)*S^8+2*F^4+6*F^2+(-28)*F^4*S^6+(-22)*F^4*S^2+(-8)*F^4*S^4+4*F^4*S^8+10*F^2*S^2+22*F^2*S^8+32*F^2*S^6+62*F^2*S^4)*Log[T])+HPL[{1},(-1)*S^2]^3*((1/48)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-1+(-2)*S^2+(-2)*S^4+(-2)*S^6+(-1)*S^8+5*F^4+9*F^2+(-30)*F^4*S^6+(-16)*F^4*S^2+(-6)*F^4*S^4+3*F^4*S^8+16*F^2*S^2+21*F^2*S^8+30*F^2*S^6+64*F^2*S^4)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+HPL[{2},(-1)*S^2]*((-(1/64))*(1/F^2)*(1/(1+S^2))*(2+S^2+(-1)*S^4+10*F^4+(-16)*F^2*S^4+(-12)*F^2*S^2+15*F^4*S^4+29*F^4*S^2)+(1/16)*(1/(1+S^2)^2)*((-20)*S^2+(-8)*S^4+(-8)*S^6+10*F^2+7*F^2*S^6+15*F^2*S^2+32*F^2*S^4)*Log[T]+(-(1/2))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T]^2+(-(1/2))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2])+HPL[{2,1},(-1)*S^2]*((-(5/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Log[T]+(-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-1+(-5)*F^4+(-2)*S^2+(-2)*S^4+(-2)*S^6+(-1)*S^8+(-22)*F^4*S^2+(-8)*F^4*S^6+(-7)*F^4*S^4+(-2)*F^2*S^2+(-2)*F^2*S^6+2*F^4*S^8+16*F^2*S^4))+Log[T]*((-(1/32))*(1/F^2)*(1/(1+S^2))*(3*F^4+28*S^2+28*S^4+(-4)*F^4*S^2+29*F^4*S^4+76*F^2*S^2+112*F^2*S^4)+(1/16)*(1/(1+S^2)^2)*((-44)*S^2+(-32)*S^4+(-24)*S^6+18*F^2+11*F^2*S^6+27*F^2*S^2+56*F^2*S^4)*Zeta[2]+(1/4)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3])+Log[T]^2*((1/32)*(1/F^2)*(1/(1+S^2))*(-2+S^4+(-10)*F^4+(-1)*S^2+(-29)*F^4*S^2+12*F^2*S^2+17*F^4*S^4+48*F^2*S^4)+(-1)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2])+(1/128)*(1/F^2)*(9+35*F^4+135*S^2+25*F^4*S^2+320*F^2*S^2)+(-(1/16))*(1/(1+S^2)^2)*((-12)*S^2+(-12)*S^4+(-4)*S^6+2*F^2+3*F^2*S^2+7*F^2*S^6+12*F^2*S^4)*Zeta[3]+(1/24)*(1/(1+S^2)^2)*((-8)*S^2+4*S^4+6*F^2+5*F^2*S^6+9*F^2*S^2+20*F^2*S^4)*Log[T]^3+(-(21/16))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[4]+(-(5/4))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*HPL[{2,1,1},(-1)*S^2]+(-(1/8))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^4+(-(1/8))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*HPL[{2},(-1)*S^2]^2+(-(1/64))*(1/F^2)*(1/(1+S^2))*(2+(-21)*S^4+(-19)*S^2+2*F^4+(-80)*F^2*S^4+(-76)*F^2*S^2+35*F^4*S^4+41*F^4*S^2)*Zeta[2]+(1/2)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*HPL[{3,1},(-1)*S^2])+HPL[{0},S^2]^3*(HPL[{1},(-1)*S^2]*((-(1/192))*(1/S^2)*(1+S^2)*((-12)*S^2+(-11)*F^2+7*F^2*S^2)+(-(1/24))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+(-(1/48))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2},(-1)*S^2]+(-(1/48))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(1/48)*(1/S^2)*(1/(1+S^2)^2)*((-12)*S^4+(-10)*S^6+(-6)*S^8+(-3)*F^2+F^2*S^8+(-2)*F^2*S^2+8*F^2*S^6)*Log[T])+HPL[{1},(-1)*S^2]^2*((-(1/96))*(1/S^2)*(1/(1+S^2)^2)*((-12)*S^4+(-10)*S^6+(-6)*S^8+(-3)*F^2+F^2*S^8+(-2)*F^2*S^2+8*F^2*S^6)+(1/24)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+HPL[{2},(-1)*S^2]*((-(1/96))*(1/(1+S^2)^2)*((-10)*S^4+(-8)*S^2+(-6)*S^6+2*F^2+F^2*S^6+3*F^2*S^2+6*F^2*S^4)+(1/24)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+Log[T]*((1/96)*((-12)*S^2+(-6)*F^2+7*F^2*S^2)+(1/24)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2])+(-(1/384))*(1/F^2)*((-22)*F^4+19*S^2+19*F^4*S^2)+(-(1/48))*(1/(1+S^2)^2)*((-10)*S^4+(-8)*S^2+(-6)*S^6+2*F^2+F^2*S^6+3*F^2*S^2+6*F^2*S^4)*Log[T]^2+(-(1/96))*(1/(1+S^2)^2)*((-10)*S^4+(-8)*S^2+(-6)*S^6+2*F^2+F^2*S^6+3*F^2*S^2+6*F^2*S^4)*Zeta[2]+(-(1/8))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3]+(-(1/72))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^3+(1/36)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T]^3+(1/24)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{2,1},(-1)*S^2])+HPL[{1},(-1)*S^2]*(HPL[{2},(-1)*S^2]*(Log[T]*((5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(1/8)*(1/F^2)*(2+(-2)*F^2+19*F^4)*(-1+S)*(1/S^2)*(1+S)*(1+S^2))+(5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{3},(-1)*S^2]+(5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[3]+(5/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2,1},(-1)*S^2]+(-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-1)*F^4+2*F^2+2*S^2+2*S^4+2*S^6+(-30)*F^2*S^4+(-14)*F^2*S^6+(-4)*F^2*S^8+17*F^4*S^8+22*F^2*S^2+28*F^4*S^4+36*F^4*S^2+48*F^4*S^6)*Zeta[2]+(-(1/4))*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(-1+(-6)*S^2+(-1)*S^4+3*F^2+2*F^2*S^2+3*F^2*S^4)*Log[T]^2+(-(1/32))*(1/F^2)*(15+59*F^4)*(-1+S)*(1/S^2)*(1+S)*(1+S^2))+HPL[{2},(-1)*S^2]^2*((-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-1)*F^2+2*S^2+2*S^4+2*S^6+8*F^4+(-30)*F^2*S^4+(-1)*F^2*S^8+4*F^2*S^2+4*F^2*S^6+8*F^4*S^8+28*F^4*S^4+42*F^4*S^2+42*F^4*S^6)+(5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+HPL[{3},(-1)*S^2]*((-(1/4))*(1/S^2)*(1/(1+S^2)^2)*(3+S^8+(-26)*S^4+4*S^2+14*S^6+20*F^2+4*F^2*S^8+34*F^2*S^4+40*F^2*S^6+58*F^2*S^2)*Log[T]+(1/16)*(1/F^2)*(1/S^2)*(1+S^2)*(10+6*S^2+14*F^2+47*F^4+F^4*S^2+10*F^2*S^2)+(5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(5/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2)+HPL[{2,1},(-1)*S^2]*((5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(-(1/2))*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(1+S^4+(-5)*S^2+8*F^2+8*F^2*S^4+9*F^2*S^2)*Log[T]+(1/8)*(1/F^2)*(2+2*F^2+23*F^4)*(-1+S)*(1/S^2)*(1+S)*(1+S^2))+Log[T]*((3/16)*(1/F^2)*(1/S^2)*(4+4*S^4+8*S^2+23*F^4+23*F^4*S^4+24*F^2*S^2+70*F^4*S^2)+(1/16)*(1/F^2)*(1/S^2)*(4+8*S^4+12*S^2+41*F^4+(-4)*F^2*S^4+28*F^2*S^2+79*F^4*S^4+152*F^4*S^2)*Zeta[2]+(91/8)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[4]+(-(1/4))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+2*S^2+2*S^4+2*S^6+18*F^4+(-36)*F^2*S^4+(-2)*F^2*S^8+2*F^4*S^8+10*F^2*S^6+34*F^4*S^4+42*F^4*S^6+60*F^4*S^2)*Zeta[3])+Log[T]^2*((-(3/8))*(1/F^2)*(1/S^2)*(1+S^4+2*S^2+8*F^4+4*F^2*S^2+8*F^4*S^4+20*F^4*S^2)+(5/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[3]+(-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+2*S^2+2*S^4+2*S^6+21*F^4+(-78)*F^2*S^4+(-2)*F^2*S^8+6*F^2*S^6+18*F^2*S^2+27*F^4*S^8+76*F^4*S^4+112*F^4*S^2+116*F^4*S^6)*Zeta[2])+Log[T]^3*(F^2*(1/S^2)*(1+S^2)^2+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2])+Zeta[2]*((-(1/64))*(1/F^2)*(1/S^2)*(3+33*S^4+36*S^2+61*F^4+104*F^2*S^2+179*F^4*S^4+344*F^4*S^2)+(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[3])+(-(3/64))*(1/F^2)*(1/S^2)*(11+11*S^4+22*S^2+59*F^4+59*F^4*S^4+96*F^2*S^2+214*F^4*S^2)+(-10)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{3,1,1},(-1)*S^2]+(-(15/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{4,1},(-1)*S^2]+(-5)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2,2,1},(-1)*S^2]+(-(5/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{3,2},(-1)*S^2]+(-(5/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{5},(-1)*S^2]+2*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[5]+(-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(2+(-19)*F^4+(-3)*F^2+2*S^2+2*S^4+2*S^6+(-13)*F^2*S^4+(-3)*F^4*S^2+(-1)*F^2*S^6+(-1)*F^4*S^4+11*F^4*S^6+13*F^2*S^2)*HPL[{4},(-1)*S^2]+(-(1/32))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(5+5*S^8+10*S^2+10*S^4+10*S^6+91*F^4+(-546)*F^2*S^4+(-10)*F^2*S^6+(-10)*F^2*S^8+182*F^2*S^2+253*F^4*S^8+536*F^4*S^4+728*F^4*S^2+880*F^4*S^6)*Zeta[4]+(1/16)*(1/F^2)*(1/S^2)*(1+S^2)*(4+47*F^4+F^4*S^2+(-4)*F^2*S^2)*Zeta[3]+(1/4)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(1+S^2+S^4+S^6+(-8)*F^4+(-8)*F^2*S^4+(-2)*F^2*S^6+(-2)*F^4*S^4+4*F^4*S^6+8*F^2*S^2)*HPL[{3,1},(-1)*S^2]+(-(1/2))*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(-1+(-9)*S^2+(-1)*S^4+6*F^2+5*F^2*S^2+6*F^2*S^4)*HPL[{2,1,1},(-1)*S^2])+HPL[{1},(-1)*S^2]^2*(HPL[{2},(-1)*S^2]*((-(5/8))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(-(1/16))*(1/F^2)*(2+21*F^4)*(-1+S)*(1/S^2)*(1+S)*(1+S^2)+(7/4)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(F^2+(-1)*S^2+F^2*S^2+F^2*S^4)*Log[T])+HPL[{3},(-1)*S^2]*((1/8)*(1/S^2)*(1/(1+S^2)^2)*(2+(-26)*S^4+2*S^2+2*S^8+16*S^6+19*F^2+5*F^2*S^8+34*F^2*S^4+42*F^2*S^6+56*F^2*S^2)+(-(5/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+Log[T]*((1/8)*(1/F^2)*(1/S^2)*(-4+(-28)*F^2+(-8)*S^2+(-4)*S^4+9*F^4+(-28)*F^2*S^4+(-20)*F^2*S^2+9*F^4*S^4+54*F^4*S^2)+(-3)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[3]+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(3+(-6)*F^2+3*S^8+6*S^2+6*S^4+6*S^6+20*F^4+(-114)*F^2*S^4+(-6)*F^2*S^8+2*F^2*S^6+16*F^2*S^2+34*F^4*S^8+96*F^4*S^4+140*F^4*S^2+154*F^4*S^6)*Zeta[2])+Log[T]^2*((-(1/4))*(1/F^2)*(1/S^2)*(1+S^4+(-6)*F^2+2*S^2+5*F^4+(-6)*F^2*S^4+5*F^4*S^4+22*F^4*S^2)+(-(13/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2])+(-(1/32))*(1/F^2)*(1/S^2)*(-28+(-80)*F^2+(-56)*S^2+(-28)*S^4+29*F^4+(-88)*F^2*S^2+(-80)*F^2*S^4+29*F^4*S^4+130*F^4*S^2)+(-(91/16))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[4]+(-(5/8))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2},(-1)*S^2]^2+(-(1/32))*(1/F^2)*(1/S^2)*(4+(-12)*F^2+8*S^4+12*S^2+29*F^4+(-12)*F^2*S^4+8*F^2*S^2+71*F^4*S^4+132*F^4*S^2)*Zeta[2]+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(S^2+S^6+(-6)*S^4+2*F^2+2*F^2*S^8+6*F^2*S^4+9*F^2*S^2+9*F^2*S^6)*Log[T]^3+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^2+2*S^2+2*S^4+2*S^6+16*F^4+(-38)*F^2*S^4+(-4)*F^2*S^2+(-2)*F^2*S^8+2*F^4*S^8+10*F^2*S^6+32*F^4*S^4+42*F^4*S^6+56*F^4*S^2)*Zeta[3]+(7/4)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(F^2+(-1)*S^2+F^2*S^2+F^2*S^4)*HPL[{2,1},(-1)*S^2])+HPL[{1},(-1)*S^2]^3*(Log[T]*((1/4)*(1/F^2)*(1/S^2)*(-1+F^4+(-10)*F^2+(-2)*S^2+(-1)*S^4+F^4*S^4+(-10)*F^2*S^4+(-8)*F^2*S^2+14*F^4*S^2)+3*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2])+(1/24)*(1/F^2)*(1/S^2)*(8+F^4+8*S^4+16*S^2+42*F^2+F^4*S^4+(-42)*F^4*S^2+40*F^2*S^2+42*F^2*S^4)+(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[3]+(2/3)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^3+(5/6)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{3},(-1)*S^2]+(-(1/6))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-6)*F^2+2*S^2+2*S^4+2*S^6+5*F^4+(-46)*F^2*S^4+(-6)*F^2*S^8+(-5)*F^2*S^2+(-5)*F^2*S^6+5*F^4*S^8+24*F^4*S^4+41*F^4*S^2+41*F^4*S^6)*Log[T]^2+(-(1/24))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(3+(-9)*F^2+3*S^8+6*S^2+6*S^4+6*S^6+17*F^4+(-120)*F^2*S^4+(-9)*F^2*S^8+(-4)*F^2*S^6+10*F^2*S^2+31*F^4*S^8+90*F^4*S^4+134*F^4*S^2+148*F^4*S^6)*Zeta[2]+(-(7/12))*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(F^2+(-1)*S^2+F^2*S^2+F^2*S^4)*HPL[{2},(-1)*S^2])+HPL[{1},(-1)*S^2]^4*((1/48)*(1/F^2)*(1/S^2)*(5+F^4+5*S^4+10*S^2+36*F^2+F^4*S^4+(-34)*F^4*S^2+36*F^2*S^2+36*F^2*S^4)+(-1)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+(-(3/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(1/24)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(3+(-22)*F^2+3*S^8+5*F^4+6*S^2+6*S^4+6*S^6+(-128)*F^2*S^4+(-26)*F^2*S^2+(-26)*F^2*S^6+(-22)*F^2*S^8+5*F^4*S^8+46*F^4*S^4+88*F^4*S^2+88*F^4*S^6)*Log[T])+HPL[{1},(-1)*S^2]^5*((-(1/120))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(3+(-25)*F^2+2*F^4+3*S^8+6*S^2+6*S^4+6*S^6+(-134)*F^2*S^4+(-32)*F^2*S^2+(-32)*F^2*S^6+(-25)*F^2*S^8+2*F^4*S^8+40*F^4*S^4+82*F^4*S^2+82*F^4*S^6)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+HPL[{2},(-1)*S^2]*(HPL[{3},(-1)*S^2]*((-(5/2))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T]+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-8)*F^2*S^4+2*F^2*S^2+5*F^4*S^8+8*F^4*S^2+10*F^2*S^6+15*F^4*S^4+30*F^4*S^6))+HPL[{2,1},(-1)*S^2]*((-(5/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(2+2*S^8+3*F^4+4*S^2+4*S^4+4*S^6+(-16)*F^2*S^4+3*F^4*S^8+12*F^2*S^2+12*F^2*S^6+30*F^4*S^4+38*F^4*S^2+38*F^4*S^6))+Log[T]*((-(5/2))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3]+(5/8)*(1/S^2)*(1/(1+S^2)^2)*((-4)*S^4+(-3)*F^2+(-4)*F^2*S^2+3*F^2*S^4+6*F^2*S^8+14*F^2*S^6)*Zeta[2]+(1/16)*(1/F^2)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(4+4*S^4+8*S^2+51*F^4+4*F^2*S^2+51*F^4*S^4+106*F^4*S^2))+Log[T]^2*((-1)*(1/S^2)*(1/(1+S^2)^2)*((-7)*S^4+(-4)*S^6+(-2)*S^2+(-1)*F^2+(-2)*F^2*S^2+2*F^2*S^8+4*F^2*S^6)*Zeta[2]+(-(1/16))*(1/F^2)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(-1+(-2)*S^2+(-1)*S^4+31*F^4+4*F^2*S^2+31*F^4*S^4+66*F^4*S^2))+(-(5/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2,1,1},(-1)*S^2]+(-(1/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{4},(-1)*S^2]+(-(1/8))*(1/S^2)*(1/(1+S^2)^2)*((-107)*S^4+(-64)*S^6+(-22)*S^2+(-11)*F^2+(-22)*F^2*S^2+32*F^2*S^8+64*F^2*S^6)*Zeta[4]+(1/2)*(1/S^2)*(1/(1+S^2)^2)*((-4)*S^6+(-3)*S^4+3*F^2+6*S^2+2*F^2*S^8+4*F^2*S^6+6*F^2*S^2)*HPL[{3,1},(-1)*S^2]+(-(1/32))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(1+(-31)*F^4+(-2)*S^6+3*S^2+(-25)*F^4*S^2+(-4)*F^2*S^2+8*F^2*S^4+62*F^4*S^6+80*F^4*S^4)*Zeta[2]+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-8)*F^2*S^4+2*F^2*S^2+5*F^4*S^8+8*F^4*S^2+10*F^2*S^6+15*F^4*S^4+30*F^4*S^6)*Zeta[3]+(-(5/64))*(1/F^2)*(5+27*F^4)*(-1+S)*(1/S^2)*(1+S)*(1+S^2)+(1/12)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(4*S^2+5*F^2+5*F^2*S^4+14*F^2*S^2)*Log[T]^3)+HPL[{2},(-1)*S^2]^2*((-(1/64))*(1/F^2)*(1/S^2)*(-1+(-1)*S^4+4*S^2+31*F^4+4*F^2*S^2+24*F^4*S^2+31*F^4*S^4)+(-(1/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+(-(1/4))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-5)*S^4+(-4)*S^6+2*S^2+2*F^2*S^2+2*F^2*S^8+4*F^2*S^6)*Zeta[2]+(5/16)*(1/S^2)*(1/(1+S^2)^2)*((-8)*S^4+3*F^2+3*F^2*S^8+6*F^2*S^4+10*F^2*S^2+10*F^2*S^6)*Log[T])+HPL[{3},(-1)*S^2]*(Log[T]*((-(5/2))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2]+(-(1/16))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(2+(-2)*S^4+(-2)*S^6+2*S^2+3*F^4+(-4)*F^2*S^2+4*F^2*S^4+7*F^4*S^6+59*F^4*S^2+71*F^4*S^4))+(-(5/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{2,1},(-1)*S^2]+(-(1/3))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-11)*S^4+(-8)*S^6+2*S^2+2*F^2*S^2+4*F^2*S^8+8*F^2*S^6)*Log[T]^3+(-(1/64))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(-23+(-37)*F^4+(-31)*S^2+(-3)*S^4+5*S^6+(-169)*F^4*S^2+(-137)*F^4*S^4+8*F^2*S^4+11*F^4*S^6+24*F^2*S^2)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Zeta[3]+(1/8)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-8)*F^2*S^4+2*F^2*S^2+5*F^4*S^8+8*F^4*S^2+10*F^2*S^6+15*F^4*S^4+30*F^4*S^6)*Zeta[2]+(1/4)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-8)*F^2*S^4+2*F^2*S^2+5*F^4*S^8+8*F^4*S^2+10*F^2*S^6+15*F^4*S^4+30*F^4*S^6)*Log[T]^2)+HPL[{4},(-1)*S^2]*((1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Log[T]^2+(-(1/32))*(1/F^2)*(1/S^2)*(1/(1+S^2))*(-21+(-55)*F^4+(-13)*S^2+17*S^6+25*S^4+(-43)*F^4*S^2+4*F^2*S^4+12*F^2*S^2+39*F^4*S^6+43*F^4*S^4)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Zeta[2]+(3/8)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*((-4)*S^2+5*F^2+5*F^2*S^4+6*F^2*S^2)*Log[T])+HPL[{5},(-1)*S^2]*((-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(9+(-25)*F^4+9*S^8+18*S^2+18*S^4+18*S^6+(-6)*F^2*S^6+(-6)*F^4*S^2+8*F^2*S^4+12*F^4*S^8+15*F^4*S^4+28*F^4*S^6+34*F^2*S^2)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*((-4)*S^6+(-3)*S^4+3*F^2+6*S^2+2*F^2*S^8+4*F^2*S^6+6*F^2*S^2)*Log[T])+HPL[{2,1},(-1)*S^2]*(Log[T]*((5/2)*(1/S^2)*(1/(1+S^2)^2)*((-5)*S^4+(-4)*S^2+(-2)*F^2+(-2)*S^6+F^2*S^8+(-4)*F^2*S^2+2*F^2*S^6)*Zeta[2]+(1/4)*(1/F^2)*(1+F^2)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(-1+F^2+(-2)*S^2+(-1)*S^4+F^2*S^4+4*F^2*S^2))+(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*Log[T]^3+(-(5/2))*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*Zeta[3]+(-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-1+(-12)*F^4+(-2)*S^2+(-2)*S^4+(-2)*S^6+(-1)*S^8+(-52)*F^4*S^2+(-18)*F^2*S^2+(-15)*F^4*S^4+6*F^2*S^6+8*F^2*S^4+9*F^4*S^8+14*F^4*S^6)*Zeta[2]+(-(1/4))*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(7*F^2+8*S^2+7*F^2*S^4+22*F^2*S^2)*Log[T]^2+(1/16)*(1/F^2)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(7+7*S^4+12*F^4+14*S^2+(-4)*F^2*S^2+12*F^4*S^4+20*F^4*S^2))+HPL[{3,1},(-1)*S^2]*((1/S^2)*(1/(1+S^2)^2)*((-9)*S^4+(-6)*S^2+(-4)*S^6+(-3)*F^2+(-6)*F^2*S^2+2*F^2*S^8+4*F^2*S^6)*Log[T]^2+(1/16)*(1/F^2)*(1/S^2)*(1/(1+S^2))*(-3+S^2+S^6+(-48)*F^4+5*S^4+(-48)*F^4*S^2+8*F^2*S^4+40*F^4*S^6+48*F^4*S^4)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*((-15)*S^4+(-8)*S^6+(-6)*S^2+(-3)*F^2+(-6)*F^2*S^2+4*F^2*S^8+8*F^2*S^6)*Zeta[2]+(-(1/2))*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*((-1)*S^2+10*F^2+10*F^2*S^4+19*F^2*S^2)*Log[T])+HPL[{3,2},(-1)*S^2]*((-(1/4))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(1+S^8+(-2)*F^4+2*S^2+2*S^4+2*S^6+(-8)*F^2*S^4+2*F^2*S^2+5*F^4*S^8+8*F^4*S^2+10*F^2*S^6+15*F^4*S^4+30*F^4*S^6)+5*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+HPL[{4,1},(-1)*S^2]*((-(1/8))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(2+2*S^8+4*S^2+4*S^4+4*S^6+5*F^4+(-56)*F^2*S^4+(-8)*F^2*S^2+21*F^4*S^8+62*F^4*S^2+72*F^2*S^6+90*F^4*S^4+174*F^4*S^6)+(1/2)*(1/S^2)*(1/(1+S^2)^2)*((-94)*S^4+(-62)*S^6+(-2)*S^2+(-1)*F^2+(-2)*F^2*S^2+31*F^2*S^8+62*F^2*S^6)*Log[T])+HPL[{2,1,1},(-1)*S^2]*((-5)*(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*Log[T]^2+(-(5/2))*(1/S^2)*(1/(1+S^2)^2)*((-7)*S^4+(-4)*S^6+(-2)*S^2+(-1)*F^2+(-2)*F^2*S^2+2*F^2*S^8+4*F^2*S^6)*Zeta[2]+(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*((-1)*S^2+10*F^2+10*F^2*S^4+19*F^2*S^2)*Log[T]+(-(1/4))*(1/F^2)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(1+S^4+2*S^2+22*F^4+2*F^2*S^2+22*F^4*S^4+46*F^4*S^2))+HPL[{2,2,1},(-1)*S^2]*((-(1/4))*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(2+2*S^8+3*F^4+4*S^2+4*S^4+4*S^6+(-16)*F^2*S^4+3*F^4*S^8+12*F^2*S^2+12*F^2*S^6+30*F^4*S^4+38*F^4*S^2+38*F^4*S^6)+5*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+HPL[{3,1,1},(-1)*S^2]*((1/2)*(1/F^2)*(1/S^2)*(1/(1+S^2)^2)*(-3+(-6)*S^2+(-6)*S^4+(-6)*S^6+(-5)*F^4+(-3)*S^8+F^4*S^8+(-49)*F^4*S^2+(-30)*F^4*S^4+(-25)*F^4*S^6+(-19)*F^2*S^2+(-7)*F^2*S^6+14*F^2*S^4)+4*(1/S^2)*(1/(1+S^2)^2)*(S^4+(-2)*S^6+4*F^2+8*S^2+F^2*S^8+2*F^2*S^6+8*F^2*S^2)*Log[T])+HPL[{2,1,1,1},(-1)*S^2]*(12*(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*Log[T]+(-3)*(-1+S)*(1/S^2)*(1+S)*(1/(1+S^2))*(F^2+2*S^2+F^2*S^4+4*F^2*S^2))+Log[T]*(Zeta[2]*((1/16)*(1/F^2)*(1/(1+S^2))*(4+4*S^4+8*S^2+11*F^4+4*F^2*S^2+51*F^4*S^4+66*F^4*S^2)+(-2)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3])+(3/16)*(1/F^2)*(2+3*F^4)+(1/16)*(1/(1+S^2)^2)*((-408)*S^2+(-44)*S^4+182*F^2+141*F^2*S^2+185*F^2*S^6+508*F^2*S^4)*Zeta[4]+(-4)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[5]+(-(1/4))*(1/F^2)*(1/(1+S^2))*(1+(-1)*S^4+18*F^4+F^4*S^4+2*F^2*S^2+21*F^4*S^2)*Zeta[3])+Log[T]^2*((-(3/16))*(1/F^2)*(1+3*F^4)+(1/4)*(1/(1+S^2)^2)*((-12)*S^2+8*S^4+10*F^2+7*F^2*S^6+15*F^2*S^2+32*F^2*S^4)*Zeta[3]+(-(21/4))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[4]+(-(1/16))*(1/F^2)*(1/(1+S^2))*(2+S^2+(-1)*S^4+26*F^4+4*F^2*S^2+31*F^4*S^4+61*F^4*S^2)*Zeta[2])+Log[T]^3*((1/4)*F^2+(1/12)*(1/(1+S^2)^2)*((-8)*S^2+4*S^4+6*F^2+5*F^2*S^6+9*F^2*S^2+20*F^2*S^4)*Zeta[2]+(-1)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3])+Zeta[2]*((-(1/64))*(1/F^2)*(-3+(-17)*F^4+25*S^2+135*F^4*S^2)+(-(1/2))*(1/(1+S^2)^2)*((-4)*S^4+(-2)*F^2+F^2*S^6+(-4)*F^2*S^4+(-3)*F^2*S^2)*Zeta[3])+(-(15/64))*(1/F^2)*(1+F^4)+(-12)*(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*HPL[{2,1,1,1,1},(-1)*S^2]+(-(13/2))*(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*HPL[{4,1,1},(-1)*S^2]+(-2)*(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*HPL[{3,2,1},(-1)*S^2]+(-1)*(1/(1+S^2)^2)*((-4)*S^4+(-2)*F^2+F^2*S^6+(-4)*F^2*S^4+(-3)*F^2*S^2)*Zeta[5]+(-(1/12))*(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*HPL[{2},(-1)*S^2]^3+6*(1/S^2)*((-2)*S^2+(-1)*F^2+F^2*S^4)*HPL[{3,1,1,1},(-1)*S^2]+(-(77/16))*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[6]+(-1)*(1/S^2)*(1/(1+S^2)^2)*((-4)*S^6+(-1)*S^4+5*F^2+10*S^2+2*F^2*S^8+4*F^2*S^6+10*F^2*S^2)*HPL[{6},(-1)*S^2]+(-(1/12))*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^6+(-(1/16))*(1/F^2)*(1/(1+S^2))*(-6+S^2+(-51)*F^4+7*S^4+(-43)*F^4*S^2+(-4)*F^2*S^2+12*F^4*S^4)*Zeta[3]+(-(1/64))*(1/F^2)*(1/(1+S^2))*(10+61*S^4+71*S^2+94*F^4+20*F^2*S^2+441*F^4*S^4+555*F^4*S^2)*Zeta[4]+(1/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{3},(-1)*S^2]^2+(1/2)*(1/S^2)*(1/(1+S^2)^2)*((-6)*S^6+(-5)*S^4+4*F^2+8*S^2+3*F^2*S^8+6*F^2*S^6+8*F^2*S^2)*HPL[{5,1},(-1)*S^2]+(1/2)*S^2*(1/(1+S^2)^2)*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3]^2+(5/4)*(1/S^2)*(1/(1+S^2)^2)*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2,1},(-1)*S^2]^2)


NMHV21111T2=(-1)*T*(HPL[{0},S^2]*(HPL[{1},(-1)*S^2]*((-(1/2))*1/F*(1+2*F^2)*1/S*(1+S^2)+(-1)*F*1/S*1/(1+S^2)*(1+S^4)*Log[T]^2+(-1)*F*1/S*1/(1+S^2)*(1+S^4)*Zeta[2]+(-(1/2))*F*1/S*1/(1+S^2)*(1+S^4)*HPL[{2},(-1)*S^2]+1/2*1/F*(1+3*F^2)*1/S*(1+S^2)*Log[T])+HPL[{1},(-1)*S^2]^2*((-(1/4))*1/F*(1+3*F^2)*1/S*(1+S^2)+3/2*F*1/S*1/(1+S^2)*(1+S^4)*Log[T])+HPL[{2},(-1)*S^2]*((-(1/2))*F*S+F*S^3*1/(1+S^2)*Log[T])+Log[T]*(1/F*(1+2*F^2)*S+2*F*S^3*1/(1+S^2)*Zeta[2])+(-(3/2))*1/F*(1+F^2)*S+(-1)*F*S*Log[T]^2+F*1/S*1/(1+S^2)*HPL[{2,1},(-1)*S^2]+(-(1/2))*1/F*(1+2*F^2)*S*Zeta[2]+(-(1/2))*F*S^3*1/(1+S^2)*Zeta[3]+(-(1/2))*F*1/S*1/(1+S^2)*(1+S^4)*HPL[{1},(-1)*S^2]^3)+HPL[{0},S^2]^2*(HPL[{1},(-1)*S^2]*((-(1/8))*F*1/S*(1+S^2)+1/4*F*1/S*1/(1+S^2)*(1+S^4)*Log[T])+1/4*F*S*Log[T]+(-(1/4))*F*S^3*1/(1+S^2)*Log[T]^2+(-(1/8))*(-1+F)*1/F*(1+F)*S+(-(1/8))*F*S^3*1/(1+S^2)*HPL[{2},(-1)*S^2]+(-(1/8))*F*S^3*1/(1+S^2)*Zeta[2]+(-(1/8))*F*1/S*1/(1+S^2)*(1+S^4)*HPL[{1},(-1)*S^2]^2)+HPL[{1},(-1)*S^2]*(Log[T]*(1/F*(1+2*F^2)*1/S*(1+S^2)+3/2*F*1/S*1/(1+S^2)*(1+S^4)*Zeta[2])+(-(3/2))*1/F*(1+F^2)*1/S*(1+S^2)+(-1)*F*1/S*(1+S^2)*Log[T]^2+(-(3/4))*F*1/S*(1+S^2)*Zeta[2]+1/2*F*1/S*1/(1+S^2)*(1+S^4)*Zeta[3])+HPL[{1},(-1)*S^2]^2*((-(1/2))*1/F*(1+2*F^2)*1/S*(1+S^2)+(-1)*F*1/S*1/(1+S^2)*(1+S^4)*Log[T]^2+(-(3/4))*F*1/S*1/(1+S^2)*(1+S^4)*Zeta[2]+1/2*1/F*(1+3*F^2)*1/S*(1+S^2)*Log[T])+HPL[{1},(-1)*S^2]^3*((-(1/6))*1/F*(1+3*F^2)*1/S*(1+S^2)+F*1/S*1/(1+S^2)*(1+S^4)*Log[T])+HPL[{2},(-1)*S^2]*((-(1/2))*F*(-1+S)*1/S*(1+S)*Log[T]^2+(-(1/4))*F*1/S*1/(1+S^2)*(-1+2*S^4)*Zeta[2]+1/2*F*(-1+S)*1/S*(1+S)*Log[T]+(-(1/4))*(-1+F)*1/F*(1+F)*(-1+S)*1/S*(1+S))+HPL[{3},(-1)*S^2]*(1/4*1/F*1/S*(-2+(-2)*S^2+(-1)*F^2+F^2*S^2)+(-(1/2))*F*(-1+S)*1/S*(1+S)*Log[T])+HPL[{2,1},(-1)*S^2]*((-(1/2))*F*(-1+S)*1/S*(1+S)+F*(-1+S)*1/S*(1+S)*Log[T])+Log[T]*(1/2*F*S*Zeta[2]+(-1)*F*S^3*1/(1+S^2)*Zeta[3])+3/16*F*1/S*Zeta[2]^2+1/2*F*S*Zeta[3]+F*S^3*1/(1+S^2)*HPL[{3,1},(-1)*S^2]+(-1)*F*(-1+S)*1/S*(1+S)*HPL[{2,1,1},(-1)*S^2]+(-(1/2))*F*S^3*1/(1+S^2)*Log[T]^2*Zeta[2]+(-(1/4))*(-1+F)*1/F*(1+F)*S*Zeta[2]+(-(1/4))*F*1/S*1/(1+S^2)*(1+S^4)*HPL[{1},(-1)*S^2]^4+(-(1/4))*F*1/S*1/(1+S^2)*(3+S^4)*HPL[{4},(-1)*S^2]+(-(5/32))*F*1/S*1/(1+S^2)*(3+3*S^2+4*S^4)*Zeta[4]+(-(1/8))*F*1/S*1/(1+S^2)*(1+S^4)*HPL[{2},(-1)*S^2]^2)+(-(1/2))*T^2*(HPL[{0},S^2]*(HPL[{1},(-1)*S^2]*(1/4*1/F^2*1/S^2*(1+(-3)*S^4+(-2)*S^2+5*F^4+F^4*S^4+(-8)*F^2*S^4+(-4)*F^2*S^2+10*F^4*S^2)+1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2},(-1)*S^2]+2*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+2*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+(-(1/2))*1/F^2*1/S^2*1/(1+S^2)^2*(1+S^8+2*S^2+2*S^4+2*S^6+5*F^4+F^4*S^8+(-20)*F^2*S^4+(-4)*F^2*S^8+(-2)*F^2*S^6+2*F^2*S^2+14*F^4*S^4+20*F^4*S^6+24*F^4*S^2)*Log[T])+HPL[{1},(-1)*S^2]^2*((-3)*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]+1/4*1/F^2*1/S^2*1/(1+S^2)^2*(1+S^8+(-2)*F^2+2*S^2+2*S^4+2*S^6+3*F^4+F^4*S^8+(-22)*F^2*S^4+(-4)*F^2*S^8+(-2)*F^2*S^2+(-2)*F^2*S^6+12*F^4*S^4+20*F^4*S^2+20*F^4*S^6))+HPL[{2},(-1)*S^2]*(1/2*1/(1+S^2)^2*(S^4+(-3)*S^2+2*F^2+2*F^2*S^6+3*F^2*S^2+7*F^2*S^4)+(-2)*S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+Log[T]*((-(1/2))*1/F^2*1/(1+S^2)*(1+S^4+2*S^2+5*F^4+4*F^2*S^2+5*F^4*S^4+14*F^4*S^2)+(-4)*S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2])+1/(1+S^2)^2*(S^4+(-3)*S^2+2*F^2+2*F^2*S^6+3*F^2*S^2+7*F^2*S^4)*Log[T]^2+1/4*1/F^2*1/(1+S^2)*(1+S^4+2*S^2+5*F^4+5*F^4*S^4+8*F^2*S^2+18*F^4*S^2)+1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^3+S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3]+(-2)*1/S^2*1/(1+S^2)^2*(F^2+S^4+2*S^2+2*F^2*S^2)*HPL[{2,1},(-1)*S^2]+1/2*1/F^2*1/(1+S^2)^2*(S^2+S^6+2*S^4+4*F^4+(-5)*F^2*S^2+3*F^2*S^4+3*F^4*S^6+6*F^4*S^2+13*F^4*S^4)*Zeta[2])+HPL[{0},S^2]^2*(HPL[{1},(-1)*S^2]*(1/8*1/S^2*1/(1+S^2)^2*((-10)*S^4+(-6)*S^6+(-4)*S^8+(-1)*F^2+F^2*S^8+2*F^2*S^2+2*F^2*S^4+8*F^2*S^6)+(-(1/2))*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+1/16*1/F^2*((-5)*S^2+(-2)*F^4+(-16)*F^2*S^2+5*F^4*S^2)+(-(1/4))*1/(1+S^2)^2*((-6)*S^2+(-6)*S^4+(-4)*S^6+2*F^2+F^2*S^6+3*F^2*S^2+6*F^2*S^4)*Log[T]+1/4*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^2+1/4*S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*HPL[{2},(-1)*S^2]+1/4*S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2]+1/2*S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T]^2)+HPL[{1},(-1)*S^2]*(Log[T]*((-(1/2))*1/F^2*1/S^2*(1+S^4+2*S^2+5*F^4+4*F^2*S^2+5*F^4*S^4+14*F^4*S^2)+(-3)*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2])+1/4*1/F^2*1/S^2*(1+S^4+2*S^2+5*F^4+5*F^4*S^4+8*F^2*S^2+18*F^4*S^2)+1/S^2*1/(1+S^2)^2*(S^2+S^6+(-6)*S^4+2*F^2+2*F^2*S^8+6*F^2*S^4+9*F^2*S^2+9*F^2*S^6)*Log[T]^2+(-1)*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[3]+3/4*1/S^2*1/(1+S^2)^2*(F^2+(-6)*S^4+2*S^2+3*F^2*S^8+6*F^2*S^4+8*F^2*S^2+10*F^2*S^6)*Zeta[2]+3/2*(-1+S)*1/S^2*(1+S)*1/(1+S^2)*(F^2+(-1)*S^2+F^2*S^2+F^2*S^4)*HPL[{2},(-1)*S^2])+HPL[{1},(-1)*S^2]^2*(1/4*1/F^2*1/S^2*(-1+(-4)*F^2+(-2)*S^2+(-1)*S^4+3*F^4+(-4)*F^2*S^2+(-4)*F^2*S^4+3*F^4*S^4+10*F^4*S^2)+3/2*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Zeta[2]+2*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]^2+(-(1/2))*1/F^2*1/S^2*1/(1+S^2)^2*(1+S^8+(-2)*F^2+2*S^2+2*S^4+2*S^6+3*F^4+(-20)*F^2*S^4+(-2)*F^2*S^8+3*F^4*S^8+14*F^4*S^4+22*F^4*S^2+22*F^4*S^6)*Log[T])+HPL[{1},(-1)*S^2]^3*((-2)*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T]+1/6*1/F^2*1/S^2*1/(1+S^2)^2*(1+S^8+(-3)*F^2+2*F^4+2*S^2+2*S^4+2*S^6+(-22)*F^2*S^4+(-3)*F^2*S^8+(-2)*F^2*S^2+(-2)*F^2*S^6+2*F^4*S^8+12*F^4*S^4+20*F^4*S^2+20*F^4*S^6))+HPL[{2},(-1)*S^2]*(1/S^2*((-2)*S^2+(-1)*F^2+F^2*S^4)*Log[T]^2+1/2*1/S^2*1/(1+S^2)^2*((-7)*S^4+(-4)*S^6+(-2)*S^2+(-1)*F^2+(-2)*F^2*S^2+2*F^2*S^8+4*F^2*S^6)*Zeta[2]+(-(1/2))*(-1+S)*1/S^2*(1+S)*1/(1+S^2)*((-2)*S^2+5*F^2+5*F^2*S^4+8*F^2*S^2)*Log[T]+1/8*1/F^2*(3+13*F^4)*(-1+S)*1/S^2*(1+S)*(1+S^2))+HPL[{3},(-1)*S^2]*(1/S^2*((-2)*S^2+(-1)*F^2+F^2*S^4)*Log[T]+(-(1/4))*1/F^2*1/S^2*1/(1+S^2)*(-2+(-2)*S^2+(-2)*S^4+(-2)*S^6+3*F^4+F^4*S^6+(-6)*F^2*S^2+(-3)*F^4*S^2+2*F^2*S^4+3*F^4*S^4))+HPL[{2,1},(-1)*S^2]*((-2)*1/S^2*((-2)*S^2+(-1)*F^2+F^2*S^4)*Log[T]+(-(1/2))*(-1+S)*1/S^2*(1+S)*1/(1+S^2)*((-2)*S+(-1)*F+F*S^2)*((-1)*F+2*S+F*S^2))+Log[T]*((-(1/2))*1/F^2*(1+2*F^4)+(-(1/2))*1/(1+S^2)^2*((-14)*S^2+(-2)*S^4+6*F^2+3*F^2*S^2+5*F^2*S^6+14*F^2*S^4)*Zeta[2]+2*S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[3])+Log[T]^2*(F^2+S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Zeta[2])+(-(3/8))*F^2*1/S^2*Zeta[2]^2+1/8*1/F^2*(2*F^4+3*S^2+13*F^4*S^2)*Zeta[2]+1/2*1/(1+S^2)^2*((-4)*S^4+(-2)*F^2+F^2*S^6+(-4)*F^2*S^4+(-3)*F^2*S^2)*Zeta[3]+1/16*1/F^2*1/S^2*1/(1+S^2)^2*(6*S^2+6*S^6+12*S^4+(-32)*F^4*HPL[{2,1,1},(-1)*S^2]+6*F^4*S^2+6*F^4*S^6+12*F^4*S^4+15*F^4*Zeta[4]+24*F^4*HPL[{4},(-1)*S^2]+(-128)*F^2*S^4*HPL[{2,1,1},(-1)*S^2]+(-64)*F^2*S^2*HPL[{2,1,1},(-1)*S^2]+(-64)*F^2*S^6*HPL[{2,1,1},(-1)*S^2]+(-64)*F^4*S^2*HPL[{2,1,1},(-1)*S^2]+(-64)*F^4*S^6*HPL[{3,1},(-1)*S^2]+(-60)*F^2*S^4*Zeta[4]+(-40)*F^2*S^6*Zeta[4]+(-32)*F^4*S^8*HPL[{3,1},(-1)*S^2]+(-16)*F^2*S^6*HPL[{4},(-1)*S^2]+8*F^4*S^8*HPL[{4},(-1)*S^2]+15*F^4*S^4*Zeta[4]+16*F^4*S^6*HPL[{4},(-1)*S^2]+20*F^4*S^8*Zeta[4]+30*F^4*S^2*Zeta[4]+32*F^4*S^8*HPL[{2,1,1},(-1)*S^2]+40*F^4*S^6*Zeta[4]+48*F^2*S^2*HPL[{4},(-1)*S^2]+48*F^4*S^2*HPL[{4},(-1)*S^2]+64*F^2*S^6*HPL[{3,1},(-1)*S^2]+64*F^4*S^6*HPL[{2,1,1},(-1)*S^2]+96*F^2*S^4*HPL[{3,1},(-1)*S^2])+1/4*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{2},(-1)*S^2]^2+1/2*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^4)


NMHV11111T2=(-1)*T*(HPL[{0},S^2]*(1/2*1/F*(1+F^2)*S+(-1)*F*S^3*1/(1+S^2)*Log[T]+1/2*F*1/S*1/(1+S^2)*(1+S^4)*HPL[{1},(-1)*S^2])+HPL[{1},(-1)*S^2]*(1/2*1/F*(1+F^2)*1/S*(1+S^2)+(-1)*F*1/S*1/(1+S^2)*(1+S^4)*Log[T])+1/2*F*1/S*1/(1+S^2)*(1+S^4)*HPL[{1},(-1)*S^2]^2)+(-(1/2))*T^2*(HPL[{0},S^2]*((-(1/2))*1/F^2*1/(1+S^2)^2*(S^2+S^6+2*F^4+2*S^4+F^4*S^6+(-2)*F^2*S^2+2*F^2*S^4+3*F^4*S^2+6*F^4*S^4)+(-1)*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]+2*S^2*1/(1+S^2)^2*(-3+(-2)*S^2+F^2*S^4+2*F^2*S^2)*Log[T])+HPL[{1},(-1)*S^2]*((-(1/2))*1/F^2*1/S^2*1/(1+S^2)^2*(1+F^4+S^8+2*S^2+2*S^4+2*S^6+F^4*S^8+(-4)*F^2*S^4+2*F^2*S^2+2*F^2*S^6+6*F^4*S^4+8*F^4*S^2+8*F^4*S^6)+2*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*Log[T])+(-(1/2))*1/F^2*(1+F^4)+2*1/(1+S^2)^2*(F^2+(-2)*S^2+F^2*S^4)*Log[T]+(-1)*1/S^2*1/(1+S^2)^2*(F^2+(-2)*S^4+(-2)*S^6+2*S^2+F^2*S^8+2*F^2*S^2+2*F^2*S^6)*HPL[{1},(-1)*S^2]^2)


==> anc/NMHV6134T1.m <==
(* ::Package:: *)

(****************************************************************)
(*  This file contains the near-collinear expansion of the      *)
(*  (6134) component of the ratio function expanded to order    *)
(*  T^1 through three loops, denoted as follows:                *)
(*                                                              *)
(*  NMHV36134T1 = P_NMHV^{(3)}                                  *)
(*  NMHV26134T1 = P_NMHV^{(2)}                                  *)
(*  NMHV16134T1 = P_NMHV^{(1)}                                  *)
(*                                                              *)
(*  In terms of the parity-even function V^{(L)} at L loops,    *)
(*  at its leading order (T^0) in this limit, these quantities  *)
(*  can be written as:                                          *)
(*                                                              *)
(*  T*S/(1+S^2) * V^{(L)}(v,w,u)|_{T^0}                         *)
(*                                                              *)
(*  We use the variables S, F, and T, which are related to      *)
(*  the cross ratios u, v, and w, by,                           *)
(*                                                              *)
(*  u = F/(F+F*S^2+S*T+F^2*S*T+F*T^2),                          *)
(*  v = (F*S^2)/((1+T^2)*(F+F*S^2+S*T+F^2*S*T+F*T^2)),          *)
(*  w = T^2/(1+T^2) .                                           *)
(*                                                              *)
(*  The variables yu, yv, and yw, are related by,               *)
(*                                                              *)
(*  yu = (F+S*T+F*T^2)/(F*(1+F*S*T+T^2)),                       *)
(*  yv = (F*S+T)/(F*(S+F*T)),                                   *)
(*  yw = ((S+F*T)*(1+F*S*T+T^2))/((F*S+T)*(F+S*T+F*T^2)) .      *)
(*                                                              *)
(*  We denote by HPL[{w1,...,wn},z] the harmonic polylogarithm  *)
(*  with weight vector {w1,...,wn} and argument z.              *)
(****************************************************************)


NMHV36134T1=S*1/(1+S^2)*T*((-7)*HPL[{6},(-1)*S^2]+(-(77/16))*Zeta[6]+(-(1/6))*HPL[{1},(-1)*S^2]^6+1/4*HPL[{3},(-1)*S^2]^2+1/2*Zeta[3]^2+5/2*HPL[{2,1},(-1)*S^2]^2+7/2*HPL[{5,1},(-1)*S^2]+HPL[{1},(-1)*S^2]^5*Log[T]+HPL[{4},(-1)*S^2]*Log[T]^2+(-20)*HPL[{1},(-1)*S^2]*HPL[{3,1,1},(-1)*S^2]+(-16)*HPL[{0},S^2]*HPL[{3,1,1},(-1)*S^2]+(-15)*HPL[{1},(-1)*S^2]*HPL[{4,1},(-1)*S^2]+(-(91/8))*HPL[{1},(-1)*S^2]^2*Zeta[4]+(-10)*HPL[{1},(-1)*S^2]*HPL[{2,2,1},(-1)*S^2]+(-(21/4))*Log[T]^2*Zeta[4]+(-5)*HPL[{0},S^2]*HPL[{2,2,1},(-1)*S^2]+(-5)*HPL[{1},(-1)*S^2]*HPL[{3,2},(-1)*S^2]+(-5)*HPL[{2},(-1)*S^2]*HPL[{2,1,1},(-1)*S^2]+(-4)*Log[T]*Zeta[5]+(-(21/8))*HPL[{2},(-1)*S^2]*Zeta[4]+(-(5/2))*HPL[{1},(-1)*S^2]*HPL[{5},(-1)*S^2]+(-(5/2))*HPL[{3},(-1)*S^2]*HPL[{2,1},(-1)*S^2]+(-(5/2))*HPL[{2,1},(-1)*S^2]*Zeta[3]+(-(5/2))*HPL[{2,1,1},(-1)*S^2]*Zeta[2]+(-2)*HPL[{0},S^2]*Zeta[5]+(-2)*HPL[{1},(-1)*S^2]^4*Log[T]^2+(-(5/3))*HPL[{3},(-1)*S^2]*Log[T]^3+(-(3/2))*HPL[{1},(-1)*S^2]^4*Zeta[2]+(-(21/16))*HPL[{0},S^2]^2*Zeta[4]+(-(5/4))*HPL[{0},S^2]^2*HPL[{2,1,1},(-1)*S^2]+(-(5/4))*HPL[{1},(-1)*S^2]^2*HPL[{2},(-1)*S^2]^2+(-1)*HPL[{0},S^2]*HPL[{4,1},(-1)*S^2]+(-1)*HPL[{2},(-1)*S^2]^2*Log[T]^2+(-1)*HPL[{3,1},(-1)*S^2]*Log[T]^2+(-1)*Log[T]^3*Zeta[3]+(-(3/4))*HPL[{2},(-1)*S^2]^2*Zeta[2]+(-(1/2))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^5+(-(1/2))*HPL[{0},S^2]*HPL[{3,2},(-1)*S^2]+(-(1/2))*HPL[{2},(-1)*S^2]*HPL[{4},(-1)*S^2]+(-(1/4))*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]^4+(-(1/8))*HPL[{0},S^2]^2*HPL[{2},(-1)*S^2]^2+(-(1/8))*HPL[{0},S^2]^3*Zeta[3]+(-(1/36))*HPL[{0},S^2]^3*HPL[{1},(-1)*S^2]^3+1/36*HPL[{0},S^2]^3*Log[T]^3+1/24*HPL[{0},S^2]^3*HPL[{2,1},(-1)*S^2]+1/2*HPL[{0},S^2]^2*HPL[{3,1},(-1)*S^2]+1/2*HPL[{3},(-1)*S^2]*Zeta[3]+1/2*HPL[{4},(-1)*S^2]*Zeta[2]+1/2*HPL[{3,1},(-1)*S^2]*Zeta[2]+3/4*HPL[{0},S^2]*HPL[{5},(-1)*S^2]+4/3*HPL[{1},(-1)*S^2]^3*Log[T]^3+5/3*HPL[{1},(-1)*S^2]^3*HPL[{3},(-1)*S^2]+2*HPL[{1},(-1)*S^2]^3*Zeta[3]+5/2*HPL[{2},(-1)*S^2]*HPL[{3,1},(-1)*S^2]+5/2*HPL[{5},(-1)*S^2]*Log[T]+4*HPL[{1},(-1)*S^2]*Zeta[5]+5*HPL[{3,2},(-1)*S^2]*Log[T]+10*HPL[{2,2,1},(-1)*S^2]*Log[T]+12*HPL[{0},S^2]*HPL[{2,1,1,1},(-1)*S^2]+15*HPL[{4,1},(-1)*S^2]*Log[T]+20*HPL[{3,1,1},(-1)*S^2]*Log[T]+HPL[{0},S^2]*HPL[{2},(-1)*S^2]*Log[T]^3+HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]^3*Log[T]+HPL[{1},(-1)*S^2]*Log[T]^3*Zeta[2]+(-(113/8))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*Zeta[4]+(-12)*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{2,1,1},(-1)*S^2]+(-(13/2))*HPL[{1},(-1)*S^2]^2*Log[T]^2*Zeta[2]+(-6)*HPL[{0},S^2]*HPL[{3,1},(-1)*S^2]*Log[T]+(-6)*HPL[{1},(-1)*S^2]^2*Log[T]*Zeta[3]+(-5)*HPL[{1},(-1)*S^2]^2*HPL[{3},(-1)*S^2]*Log[T]+(-5)*HPL[{2},(-1)*S^2]*HPL[{2,1},(-1)*S^2]*Log[T]+(-4)*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^3*Log[T]^2+(-(19/6))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^3*Zeta[2]+(-(5/2))*HPL[{2},(-1)*S^2]*HPL[{3},(-1)*S^2]*Log[T]+(-(5/2))*HPL[{2},(-1)*S^2]*Log[T]*Zeta[3]+(-(5/2))*HPL[{3},(-1)*S^2]*Log[T]*Zeta[2]+(-(5/2))*HPL[{2,1},(-1)*S^2]*Log[T]*Zeta[2]+(-2)*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^3*HPL[{2},(-1)*S^2]+(-2)*Log[T]*Zeta[2]*Zeta[3]+(-(5/4))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]^2+(-(5/4))*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]^2*Log[T]^2+(-(5/4))*HPL[{0},S^2]^2*HPL[{2,1},(-1)*S^2]*Log[T]+(-(5/4))*HPL[{1},(-1)*S^2]^2*HPL[{2},(-1)*S^2]*Zeta[2]+(-(9/8))*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]^2*Zeta[2]+(-1)*HPL[{0},S^2]*Zeta[2]*Zeta[3]+(-1)*HPL[{0},S^2]^2*Log[T]^2*Zeta[2]+(-1)*HPL[{2},(-1)*S^2]*Log[T]^2*Zeta[2]+(-(5/8))*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]^2*HPL[{2},(-1)*S^2]+(-(1/2))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{4},(-1)*S^2]+(-(1/2))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^2*HPL[{3},(-1)*S^2]+(-(1/2))*HPL[{0},S^2]*HPL[{3},(-1)*S^2]*Log[T]^2+(-(1/2))*HPL[{0},S^2]^2*HPL[{2},(-1)*S^2]*Log[T]^2+(-(1/2))*HPL[{0},S^2]^2*HPL[{2},(-1)*S^2]*Zeta[2]+(-(1/4))*HPL[{0},S^2]*HPL[{2},(-1)*S^2]*Zeta[3]+(-(1/4))*HPL[{0},S^2]*HPL[{3},(-1)*S^2]*Zeta[2]+(-(1/4))*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]*Zeta[3]+(-(1/12))*HPL[{0},S^2]^3*HPL[{1},(-1)*S^2]*Log[T]^2+(-(1/24))*HPL[{0},S^2]^3*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]+(-(1/24))*HPL[{0},S^2]^3*HPL[{1},(-1)*S^2]*Zeta[2]+1/24*HPL[{0},S^2]^3*HPL[{2},(-1)*S^2]*Log[T]+1/24*HPL[{0},S^2]^3*Log[T]*Zeta[2]+1/12*HPL[{0},S^2]^3*HPL[{1},(-1)*S^2]^2*Log[T]+1/6*HPL[{0},S^2]*Log[T]^3*Zeta[2]+1/4*HPL[{0},S^2]*HPL[{2},(-1)*S^2]*HPL[{3},(-1)*S^2]+1/4*HPL[{0},S^2]^2*Log[T]*Zeta[3]+1/2*HPL[{0},S^2]*HPL[{4},(-1)*S^2]*Log[T]+1/2*HPL[{0},S^2]*Log[T]^2*Zeta[3]+1/2*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]*Log[T]^3+5/4*HPL[{0},S^2]*HPL[{2},(-1)*S^2]^2*Log[T]+5/4*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]*HPL[{2,1},(-1)*S^2]+2*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^2*Log[T]^3+2*HPL[{1},(-1)*S^2]*Zeta[2]*Zeta[3]+5/2*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^4*Log[T]+5/2*HPL[{0},S^2]*HPL[{2},(-1)*S^2]*HPL[{2,1},(-1)*S^2]+5/2*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]*HPL[{3},(-1)*S^2]+5/2*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]*Zeta[3]+5/2*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]^2*Log[T]+5/2*HPL[{1},(-1)*S^2]*HPL[{3},(-1)*S^2]*Zeta[2]+5/2*HPL[{1},(-1)*S^2]*HPL[{2,1},(-1)*S^2]*Zeta[2]+15/4*HPL[{0},S^2]*HPL[{2,1},(-1)*S^2]*Zeta[2]+5*HPL[{0},S^2]*HPL[{2,1},(-1)*S^2]*Log[T]^2+5*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]*HPL[{2,1},(-1)*S^2]+5*HPL[{1},(-1)*S^2]*HPL[{3},(-1)*S^2]*Log[T]^2+5*HPL[{1},(-1)*S^2]*Log[T]^2*Zeta[3]+6*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{3,1},(-1)*S^2]+6*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^2*HPL[{2,1},(-1)*S^2]+6*HPL[{1},(-1)*S^2]^3*Log[T]*Zeta[2]+12*HPL[{0},S^2]*HPL[{2,1,1},(-1)*S^2]*Log[T]+113/8*HPL[{0},S^2]*Log[T]*Zeta[4]+91/4*HPL[{1},(-1)*S^2]*Log[T]*Zeta[4]+HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{3},(-1)*S^2]*Log[T]+(-12)*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{2,1},(-1)*S^2]*Log[T]+(-(13/2))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*Log[T]^2*Zeta[2]+(-5)*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]*Log[T]^2+(-(15/4))*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]*Zeta[2]+5/4*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]*Log[T]+9/4*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]*Log[T]*Zeta[2]+5/2*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]*Log[T]*Zeta[2]+15/4*HPL[{0},S^2]*HPL[{2},(-1)*S^2]*Log[T]*Zeta[2]+6*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^2*HPL[{2},(-1)*S^2]*Log[T]+19/2*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^2*Log[T]*Zeta[2])


NMHV26134T1=S*1/(1+S^2)*T*(HPL[{4},(-1)*S^2]+(-1)*HPL[{3,1},(-1)*S^2]+1/4*HPL[{2},(-1)*S^2]^2+1/2*HPL[{1},(-1)*S^2]^4+5/8*Zeta[4]+HPL[{0},S^2]*HPL[{1},(-1)*S^2]^3+Log[T]*Zeta[3]+(-2)*HPL[{1},(-1)*S^2]^3*Log[T]+(-1)*HPL[{0},S^2]*HPL[{2,1},(-1)*S^2]+(-1)*HPL[{1},(-1)*S^2]*Zeta[3]+1/8*HPL[{0},S^2]^2*HPL[{2},(-1)*S^2]+1/8*HPL[{0},S^2]^2*Zeta[2]+1/4*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]^2+1/4*HPL[{0},S^2]^2*Log[T]^2+1/4*HPL[{2},(-1)*S^2]*Zeta[2]+1/2*HPL[{0},S^2]*Zeta[3]+1/2*Log[T]^2*Zeta[2]+3/2*HPL[{1},(-1)*S^2]^2*Zeta[2]+2*HPL[{1},(-1)*S^2]^2*Log[T]^2+HPL[{0},S^2]*HPL[{1},(-1)*S^2]*HPL[{2},(-1)*S^2]+(-3)*HPL[{0},S^2]*HPL[{1},(-1)*S^2]^2*Log[T]+(-3)*HPL[{1},(-1)*S^2]*Log[T]*Zeta[2]+(-2)*HPL[{0},S^2]*Log[T]*Zeta[2]+(-1)*HPL[{0},S^2]*HPL[{2},(-1)*S^2]*Log[T]+(-(1/2))*HPL[{0},S^2]^2*HPL[{1},(-1)*S^2]*Log[T]+2*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*Log[T]^2+2*HPL[{0},S^2]*HPL[{1},(-1)*S^2]*Zeta[2])


NMHV16134T1=S*1/(1+S^2)*T*((-1)*HPL[{1},(-1)*S^2]^2+HPL[{0},S^2]*Log[T]+(-1)*HPL[{0},S^2]*HPL[{1},(-1)*S^2]+2*HPL[{1},(-1)*S^2]*Log[T])


==> anc/NMHVMRK.m <==
(* ::Package:: *)

(****************************************************************)
(*  This file contains the MRK expansion of the NMHV ratio      *)
(*  function through three loops, parceled out according to the *)
(*  functions p and q defined in the text. In this file, they   *)   
(*  are denoted with the following notation:                    *)
(*                                                              *)
(*       P[n_,m_] = p_n^{(m)} ,  Q[n_,m_] = q_n^{(m)}          *)
(*                                                              *)
(*  We use the follow notation for the SVHPLs,                  *)
(*                                                              *)
(*  lp[a__] = L_ {a}^+ = 1/2(L_{a}(-w) + L_{a}(-1/w))           *)
(*  lm[a__] = L_ {a}^- = 1/2(L_{a}(-w) - L_{a}(-1/w))           *)
(*                                                              *)
(*  See sec. 3 of arxiv:1207.0186 for more details about        *)
(*  these functions.                                            *)
(*                                                              *)
(*                                                              *)
(****************************************************************)


P[2,3]=(-(1/12))*lp[1]^3+(-(1/64))*lm[0]^3+1/4*lm[0,1,1]+1/4*lp[0,0,1]+1/4*Zeta[3]+(-(1/32))*lm[0]^2*lp[1]+1/8*lm[0,1]*lp[1]


P[1,3]=(-(3/4))*lm[0,1,1,1]+(-(1/4))*lm[0,0,0,1]+(-(5/48))*lp[1]^4+(-(1/384))*lm[0]^4+1/8*lp[0,0,1,1]+(-(1/2))*lm[0,1]*Zeta[2]+(-(9/64))*lm[0]^2*lp[1]^2+(-(1/32))*lm[0]*lp[0,0,1]+(-(5/384))*lm[0]^3*lp[1]+1/32*lm[0]*lp[1]^3+1/16*lm[0]*lm[0,1,1]+1/16*lm[0]*Zeta[3]+1/16*lm[0]^2*lm[0,1]+1/8*lm[0,1,1]*lp[1]+1/8*lp[1]*Zeta[3]+1/4*lm[0,1]*lp[1]^2+1/2*lp[1]^2*Zeta[2]+15/16*lp[1]*lp[0,0,1]+(-(1/4))*lm[0]*lp[1]*Zeta[2]+1/16*lm[0]*lm[0,1]*lp[1]


P[0,3]=(-(87/16))*lp[0,0,0,0,1]+(-(7/8))*lp[0,0,1,1,1]+(-(1/30))*lp[1]^5+3/1280*lm[0]^5+1/4*lm[0,0,0,1,1]+3/4*lm[0,1,1,1,1]+15/8*Zeta[5]+(-(11/4))*lp[1]*Zeta[4]+(-2)*lp[0,0,1]*Zeta[2]+(-1)*lm[0,1,1]*Zeta[2]+(-1)*Zeta[2]*Zeta[3]+(-(7/16))*lm[0]*lm[0,0,0,1]+(-(3/8))*lm[0,1,1,1]*lp[1]+(-(3/8))*lp[1]^2*Zeta[3]+(-(3/16))*lm[0]*lm[0,1,1,1]+(-(13/96))*lm[0]^2*lp[1]^3+(-(1/8))*lm[0,1,1]*lp[1]^2+(-(1/8))*lm[0,0,0,1]*lp[1]+(-(5/64))*lm[0]^4*lp[1]+(-(1/16))*lm[0]^2*lm[0,1,1]+1/384*lm[0]^3*lp[1]^2+1/32*lm[0]*lp[1]^4+1/32*lm[0]*lp[0,0,1,1]+5/96*lm[0]^3*Zeta[2]+1/16*lp[1]*lp[0,0,1,1]+17/256*lm[0]^3*lm[0,1]+3/32*lm[0,1]*lp[1]^3+5/32*lm[0]^2*Zeta[3]+11/16*lp[1]^2*lp[0,0,1]+45/64*lm[0]^2*lp[0,0,1]+5/6*lp[1]^3*Zeta[2]+11/8*lm[0]*Zeta[4]+(-(1/4))*lm[0]*lm[0,1]*Zeta[2]+(-(1/4))*lm[0]*lp[1]^2*Zeta[2]+(-(1/32))*lm[0]*lp[1]*lp[0,0,1]+3/128*lm[0]^2*lm[0,1]*lp[1]+5/64*lm[0]*lm[0,1]*lp[1]^2+3/16*lm[0]*lp[1]*Zeta[3]+1/4*lm[0]*lm[0,1,1]*lp[1]+5/16*lm[0]^2*lp[1]*Zeta[2]+1/2*lm[0,1]*lp[1]*Zeta[2]


Q[2,3]=0


Q[1,3]=1/6*lp[1]^3+1/4*lm[0,1,1]+1/4*lp[0,0,1]+1/4*Zeta[3]+(-(1/8))*lm[0]*lp[1]^2+(-(1/16))*lm[0]^2*lp[1]


Q[0,3]=(-(3/8))*lm[0,1,1,1]+(-(1/8))*lm[0,0,0,1]+(-(1/768))*lm[0]^4+1/16*lp[0,0,1,1]+11/96*lp[1]^4+(-(23/32))*lp[1]*lp[0,0,1]+(-(1/4))*lm[0,1]*Zeta[2]+(-(1/4))*lp[1]^2*Zeta[2]+(-(17/192))*lm[0]*lp[1]^3+(-(25/768))*lm[0]^3*lp[1]+1/32*lm[0]*lm[0,1,1]+1/32*lm[0]*Zeta[3]+1/32*lm[0]^2*lm[0,1]+1/16*lm[0,1]*lp[1]^2+11/128*lm[0]^2*lp[1]^2+3/16*lm[0,1,1]*lp[1]+3/16*lp[1]*Zeta[3]+15/64*lm[0]*lp[0,0,1]+(-(1/16))*lm[0]*lm[0,1]*lp[1]+1/8*lm[0]*lp[1]*Zeta[2]


P[1,2]=(-(1/4))*lp[1]^2+1/4*lm[0,1]+1/8*lm[0]*lp[1]


P[0,2]=(-(1/4))*lm[0,1,1]+(-(1/4))*Zeta[3]+(-(1/6))*lp[1]^3+(-(1/96))*lm[0]^3+11/8*lp[0,0,1]+(-(1/4))*lm[0]*Zeta[2]+(-(3/16))*lm[0]^2*lp[1]+1/8*lm[0]*lp[1]^2+1/8*lm[0,1]*lp[1]+3/16*lm[0]*lm[0,1]+1/2*lp[1]*Zeta[2]


Q[1,2]=0


Q[0,2]=1/8*lm[0,1]+1/8*lp[1]^2+(-(1/16))*lm[0]*lp[1]


P[0,1]=(-(1/2))*lp[1]+1/4*lm[0]


Q[0,1]=0

